Efficient Parallel Output-Sensitive Edit Distance

Given two strings $A[1..n]$ and $B[1..m]$, and a set of operations allowed to edit the strings, the edit distance between $A$ and $B$ is the minimum number of operations required to transform $A$ into $B$. Sequentially, a standard Dynamic Programming (DP) algorithm solves edit distance with $\Theta(nm)$ cost. In many real-world applications, the strings to be compared are similar and have small edit distances. To achieve highly practical implementations, we focus on output-sensitive parallel edit-distance algorithms, i.e., to achieve asymptotically better cost bounds than the standard $\Theta(nm)$ algorithm when the edit distance is small. We study four algorithms in the paper, including three algorithms based on Breadth-First Search (BFS) and one algorithm based on Divide-and-Conquer (DaC). Our BFS-based solution is based on the Landau-Vishkin algorithm. We implement three different data structures for the longest common prefix (LCP) queries needed in the algorithm: the classic solution using parallel suffix array, and two hash-based solutions proposed in this paper. Our DaC-based solution is inspired by the output-insensitive solution proposed by Apostolico et al., and we propose a non-trivial adaption to make it output-sensitive. All our algorithms have good theoretical guarantees, and they achieve different tradeoffs between work (total number of operations), span (longest dependence chain in the computation), and space. We test and compare our algorithms on both synthetic data and real-world data. Our BFS-based algorithms outperform the existing parallel edit-distance implementation in ParlayLib in all test cases. By comparing our algorithms, we also provide a better understanding of the choice of algorithms for different input patterns. We believe that our paper is the first systematic study in the theory and practice of parallel edit distance.

==> figures/compress_time.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.font_manager import FontProperties\n",
    "plt.rcParams['ps.useafm'] = True\n",
    "plt.rcParams['pdf.use14corefonts'] = True\n",
    "plt.rcParams['text.usetex'] = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# Load the CSV data into a pandas DataFrame\n",
    "data_10000 = pd.read_csv('compress_time.csv')\n",
    "full_df = pd.DataFrame(data_10000, columns=[\n",
    "                       'algorithm', 'aux', 'time'])\n",
    "full_df = full_df.rename(columns={'algorithm': 'Algorithm', 'aux': 'auxiliary space', 'time': 'running time'})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Algorithm</th>\n",
       "      <th>auxiliary space</th>\n",
       "      <th>running time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>14.900800</td>\n",
       "      <td>11.979873</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>7.450400</td>\n",
       "      <td>14.329739</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4</td>\n",
       "      <td>3.725200</td>\n",
       "      <td>14.447636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>8</td>\n",
       "      <td>1.862600</td>\n",
       "      <td>14.455212</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>16</td>\n",
       "      <td>0.931300</td>\n",
       "      <td>14.581786</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>32</td>\n",
       "      <td>0.465650</td>\n",
       "      <td>14.649340</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>64</td>\n",
       "      <td>0.232825</td>\n",
       "      <td>15.483797</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Algorithm  auxiliary space  running time\n",
       "0          1        14.900800     11.979873\n",
       "1          2         7.450400     14.329739\n",
       "2          4         3.725200     14.447636\n",
       "3          8         1.862600     14.455212\n",
       "4         16         0.931300     14.581786\n",
       "5         32         0.465650     14.649340\n",
       "6         64         0.232825     15.483797"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "full_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "pal = [\"#EB455F\", \"#BAD7E9\", \"#EEE1A8\", \"#33B065\", \"#5E81DA\"]\n",
    "pal2 = [\"#E25863\", \"#B093C3\", \"#CAAB26\", \"#33B065\", \"#5E81DA\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# ax = sns.barplot(x='algorithm', y='value', hue='variable', \n",
    "#                  hue_order=['auxiliary space', 'running time'], \n",
    "#                  data=pd.melt(full_df, ['algorithm']),palette=pal, edgecolor=\"0.3\")\n",
    "\n",
    "# ax.set_xlabel(r'algorithm', fontsize=\"13.5\", font=\"Lucida Console Bold\")\n",
    "# ax.set_ylabel(r'space(GB)/time(S)', fontsize=\"13.5\", font=\"Lucida Console Bold\")\n",
    "# ax.set_xticklabels(ax.get_xticklabels(), rotation=45, fontsize=\"13.5\", font=\"Lucida Console Bold\")\n",
    "# # Set the legend title and location\n",
    "# ax.legend(edgecolor='None', bbox_to_anchor=(0.05, 0.75, 0.55, 0.9))\n",
    "# # plt.subplots_adjust(bottom=0.2)\n",
    "# plt.tight_layout()\n",
    "# plt.savefig(\"output/compress/\" + \"compress\" + \".pdf\", bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 760x610 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 820x610 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "df = pd.read_csv(\"./compress_time.csv\", index_col=0)\n",
    "from matplotlib.offsetbox import AnchoredText\n",
    "\n",
    "fig = plt.figure()\n",
    "sns.set(rc={'figure.figsize':(8.2,6.1)})\n",
    "sns.set_style('white')\n",
    "\n",
    "# ax = fig.add_subplot(111)\n",
    "# ax2 = ax.twinx()\n",
    "\n",
    "# width = 0.2\n",
    "\n",
    "# df.time.plot(kind='bar', color=\"#EB455F\", ax=ax, width=width, position=1)\n",
    "# df.aux.plot(kind='bar', color=\"#BAD7E9\", ax=ax2, width=width, position=0)\n",
    "\n",
    "# ax.set_ylabel(r'time(S)', fontsize=\"13.5\", font=\"Lucida Console Bold\")\n",
    "# ax2.set_ylabel(r'space(GB)', fontsize=\"13.5\", font=\"Lucida Console Bold\")\n",
    "# # ax.legend(edgecolor='None', bbox_to_anchor=(0.05, 0.1, 0.55, 0.9))\n",
    "# # ax2.legend(edgecolor='None', bbox_to_anchor=(0.05, 0.2, 0.55, 0.9))\n",
    "# ax.legend(edgecolor='None', bbox_to_anchor=(0.05, 0., 0.55, 0.9))\n",
    "# plt.show()\n",
    "ax = df.plot(kind=\"bar\", color=[\"#fea82f\", \"#BAD7E9\"], edgecolor=\"0.3\", )\n",
    "ax2 = ax.twinx()\n",
    "for r in ax.patches[len(df):]:\n",
    "    r.set_transform(ax2.transData)\n",
    "ax2.set_ylim(0, 23.6)\n",
    "ax.set_xlabel(r\"Block Size $b$\", fontsize=\"30.5\", font=\"Lucida Console Bold\")\n",
    "ax2.set_ylabel(r'Time (s)', fontsize=\"30.5\", font=\"Lucida Console Bold\")\n",
    "ax.set_ylabel(r'Space (GB)', fontsize=\"30.5\", font=\"Lucida Console Bold\")\n",
    "ax.set_xticklabels(ax.get_xticklabels(), fontsize=\"30.5\", rotation=0, font=\"Lucida Console Bold\")\n",
    "# rotation=45, \n",
    "ax2.tick_params(axis='both', which='major', labelsize=30)\n",
    "ax.axhline(y=1.86,linewidth=2, color='k').set_linestyle(\":\")\n",
    "ax.tick_params(axis='both', which='major', labelsize=30)\n",
    "# at = AnchoredText(\"Input Space\",\n",
    "#                   prop=dict(size=9), frameon=False, loc='lower center', label=\"input space\")\n",
    "ax.legend([\"Input Space\",  \"Auxiliary Space\", \"Running Time\"], edgecolor='None', fontsize=\"25\", loc=\"upper center\")\n",
    "\n",
    "plt.savefig(\"output/compress/\" + \"compress\" + \".pdf\", bbox_inches='tight')\n",
    "# plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/lcp_ratio.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: colorspacious in c:\\users\\alan\\appdata\\local\\packages\\pythonsoftwarefoundation.python.3.10_qbz5n2kfra8p0\\localcache\\local-packages\\python310\\site-packages (1.1.2)\n",
      "Requirement already satisfied: numpy in c:\\users\\alan\\appdata\\local\\packages\\pythonsoftwarefoundation.python.3.10_qbz5n2kfra8p0\\localcache\\local-packages\\python310\\site-packages (from colorspacious) (1.24.2)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "[notice] A new release of pip is available: 23.0.1 -> 23.1.1\n",
      "[notice] To update, run: C:\\Users\\Alan\\AppData\\Local\\Microsoft\\WindowsApps\\PythonSoftwareFoundation.Python.3.10_qbz5n2kfra8p0\\python.exe -m pip install --upgrade pip\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "!pip3 install colorspacious \n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.font_manager import FontProperties\n",
    "from colorspacious import cspace_converter\n",
    "from matplotlib.ticker import FuncFormatter\n",
    "\n",
    "plt.rcParams['ps.useafm'] = True\n",
    "plt.rcParams['pdf.use14corefonts'] = True\n",
    "plt.rcParams['text.usetex'] = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# Load the CSV data into a pandas DataFrame\n",
    "data_50000 = pd.read_csv('lcp_ratio.50000.csv')\n",
    "full_df_50000 = pd.DataFrame(data_50000, columns=[\n",
    "                       'lcp', 'sa_b','sa', 'hash_b', 'hash', 'bhash_b', 'bhash'])\n",
    "full_df_50000 = full_df_50000.rename(columns={'lcp': 'Average LCP Length', 'sa': 'SA Query Time', 'hash': 'Hash Query Time', 'bhash': 'B-Hash Query Time',\n",
    "                                              'sa_b': 'SA Building Time', 'hash_b': 'Hash Building Time', 'bhash_b': 'B-Hash Building Time'})\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_10000 = pd.read_csv('lcp_ratio.10000.csv')\n",
    "full_df_10000 = pd.DataFrame(data_10000, columns=[\n",
    "                       'lcp', 'sa_b','sa', 'hash_b', 'hash', 'bhash_b', 'bhash'])\n",
    "full_df_10000 = full_df_10000.rename(columns={'lcp': 'Average LCP Length', 'sa': 'SA Query Time', 'hash': 'Hash Query Time', 'bhash': 'B-Hash Query Time',\n",
    "                                              'sa_b': 'SA Building Time', 'hash_b': 'Hash Building Time', 'bhash_b': 'B-Hash Building Time'})\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Average LCP Length</th>\n",
       "      <th>SA Building Time</th>\n",
       "      <th>SA Query Time</th>\n",
       "      <th>Hash Building Time</th>\n",
       "      <th>Hash Query Time</th>\n",
       "      <th>B-Hash Building Time</th>\n",
       "      <th>B-Hash Query Time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>0.44</td>\n",
       "      <td>4.68</td>\n",
       "      <td>0.02</td>\n",
       "      <td>4.92</td>\n",
       "      <td>0.0</td>\n",
       "      <td>9.11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>0.32</td>\n",
       "      <td>6.43</td>\n",
       "      <td>0.01</td>\n",
       "      <td>6.60</td>\n",
       "      <td>0.0</td>\n",
       "      <td>24.99</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>0.33</td>\n",
       "      <td>7.68</td>\n",
       "      <td>0.01</td>\n",
       "      <td>7.39</td>\n",
       "      <td>0.0</td>\n",
       "      <td>34.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>11</td>\n",
       "      <td>0.38</td>\n",
       "      <td>12.22</td>\n",
       "      <td>0.01</td>\n",
       "      <td>11.55</td>\n",
       "      <td>0.0</td>\n",
       "      <td>67.14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>22</td>\n",
       "      <td>0.38</td>\n",
       "      <td>13.71</td>\n",
       "      <td>0.01</td>\n",
       "      <td>15.14</td>\n",
       "      <td>0.0</td>\n",
       "      <td>85.26</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>48</td>\n",
       "      <td>0.43</td>\n",
       "      <td>14.96</td>\n",
       "      <td>0.01</td>\n",
       "      <td>20.32</td>\n",
       "      <td>0.0</td>\n",
       "      <td>105.46</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Average LCP Length  SA Building Time  SA Query Time  Hash Building Time  \\\n",
       "0                   1              0.44           4.68                0.02   \n",
       "1                   2              0.32           6.43                0.01   \n",
       "2                   3              0.33           7.68                0.01   \n",
       "3                  11              0.38          12.22                0.01   \n",
       "4                  22              0.38          13.71                0.01   \n",
       "5                  48              0.43          14.96                0.01   \n",
       "\n",
       "   Hash Query Time  B-Hash Building Time  B-Hash Query Time  \n",
       "0             4.92                   0.0               9.11  \n",
       "1             6.60                   0.0              24.99  \n",
       "2             7.39                   0.0              34.76  \n",
       "3            11.55                   0.0              67.14  \n",
       "4            15.14                   0.0              85.26  \n",
       "5            20.32                   0.0             105.46  "
      ]
     },
     "execution_count": 115,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "full_df_50000\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Average LCP Length</th>\n",
       "      <th>SA Building Time</th>\n",
       "      <th>SA Query Time</th>\n",
       "      <th>Hash Building Time</th>\n",
       "      <th>Hash Query Time</th>\n",
       "      <th>B-Hash Building Time</th>\n",
       "      <th>B-Hash Query Time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>0.44</td>\n",
       "      <td>0.89</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.49</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.71</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3</td>\n",
       "      <td>0.45</td>\n",
       "      <td>0.98</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.57</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.66</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>10</td>\n",
       "      <td>0.43</td>\n",
       "      <td>1.14</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.68</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2.89</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>15</td>\n",
       "      <td>0.42</td>\n",
       "      <td>1.18</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.72</td>\n",
       "      <td>0.0</td>\n",
       "      <td>3.41</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>62</td>\n",
       "      <td>0.45</td>\n",
       "      <td>1.28</td>\n",
       "      <td>0.01</td>\n",
       "      <td>1.00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>5.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>300</td>\n",
       "      <td>0.52</td>\n",
       "      <td>1.36</td>\n",
       "      <td>0.01</td>\n",
       "      <td>1.48</td>\n",
       "      <td>0.0</td>\n",
       "      <td>6.75</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Average LCP Length  SA Building Time  SA Query Time  Hash Building Time  \\\n",
       "0                   1              0.44           0.89                0.01   \n",
       "1                   3              0.45           0.98                0.01   \n",
       "2                  10              0.43           1.14                0.01   \n",
       "3                  15              0.42           1.18                0.01   \n",
       "4                  62              0.45           1.28                0.01   \n",
       "5                 300              0.52           1.36                0.01   \n",
       "\n",
       "   Hash Query Time  B-Hash Building Time  B-Hash Query Time  \n",
       "0             0.49                   0.0               0.71  \n",
       "1             0.57                   0.0               1.66  \n",
       "2             0.68                   0.0               2.89  \n",
       "3             0.72                   0.0               3.41  \n",
       "4             1.00                   0.0               5.01  \n",
       "5             1.48                   0.0               6.75  "
      ]
     },
     "execution_count": 116,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "full_df_10000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<svg  width=\"550\" height=\"55\"><rect x=\"0\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#1f77b4;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"55\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#ff7f0e;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"110\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#2ca02c;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"165\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#d62728;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"220\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#9467bd;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"275\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#8c564b;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"330\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#e377c2;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"385\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#7f7f7f;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"440\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#bcbd22;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"495\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#17becf;stroke-width:2;stroke:rgb(255,255,255)\"/></svg>"
      ],
      "text/plain": [
       "[(0.12156862745098039, 0.4666666666666667, 0.7058823529411765),\n",
       " (1.0, 0.4980392156862745, 0.054901960784313725),\n",
       " (0.17254901960784313, 0.6274509803921569, 0.17254901960784313),\n",
       " (0.8392156862745098, 0.15294117647058825, 0.1568627450980392),\n",
       " (0.5803921568627451, 0.403921568627451, 0.7411764705882353),\n",
       " (0.5490196078431373, 0.33725490196078434, 0.29411764705882354),\n",
       " (0.8901960784313725, 0.4666666666666667, 0.7607843137254902),\n",
       " (0.4980392156862745, 0.4980392156862745, 0.4980392156862745),\n",
       " (0.7372549019607844, 0.7411764705882353, 0.13333333333333333),\n",
       " (0.09019607843137255, 0.7450980392156863, 0.8117647058823529)]"
      ]
     },
     "execution_count": 117,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def RGBtoHex(vals, rgbtype=1):\n",
    "  \"\"\"Converts RGB values in a variety of formats to Hex values.\n",
    "\n",
    "     @param  vals     An RGB/RGBA tuple\n",
    "     @param  rgbtype  Valid valus are:\n",
    "                          1 - Inputs are in the range 0 to 1\n",
    "                        256 - Inputs are in the range 0 to 255\n",
    "\n",
    "     @return A hex string in the form '#RRGGBB' or '#RRGGBBAA'\n",
    "\"\"\"\n",
    "\n",
    "  if len(vals)!=3 and len(vals)!=4:\n",
    "    raise Exception(\"RGB or RGBA inputs to RGBtoHex must have three or four elements!\")\n",
    "  if rgbtype!=1 and rgbtype!=256:\n",
    "    raise Exception(\"rgbtype must be 1 or 256!\")\n",
    "\n",
    "  #Convert from 0-1 RGB/RGBA to 0-255 RGB/RGBA\n",
    "  if rgbtype==1:\n",
    "    vals = [255*x for x in vals]\n",
    "\n",
    "  #Ensure values are rounded integers, convert to hex, and concatenate\n",
    "  return '#' + ''.join(['{:02X}'.format(int(round(x))) for x in vals])\n",
    "\n",
    "# pal = [\"#ED979D\", \"#D0BFDB\", \"#EEE1A8\", \"#33B065\", \"#5E81DA\"]\n",
    "# pal2 = [\"#E25863\", \"#B093C3\", \"#CAAB26\", \"#33B065\", \"#5E81DA\"]\n",
    "\n",
    "#google_pal2 = [\"#CCAC1C\", \"#33B065\", \"#3333FF\"]\n",
    "#google_pal1 = [\"#FFD580\", \"#ceecdf\", \"#979DED\"]\n",
    "# google_pal2 = [\"#fea82f\", \"#29bf12\", \"#3f88c5\"]\n",
    "# google_pal1 = [\"#FFD580\", \"#adf6a2\", \"#c0d8ec\"]\n",
    "\n",
    "cm = plt.cm.get_cmap('tab20c')\n",
    "color_map0 = list(sns.color_palette('tab10'))\n",
    "color_map1 = list(sns.color_palette('tab20'))\n",
    "color_map2 = list(sns.color_palette('tab20c'))\n",
    "cm4 = list(sns.color_palette(\"husl\", 8))\n",
    "# google_pal2 = [RGBtoHex(color_map[0]), RGBtoHex(color_map[2]), RGBtoHex(color_map[4])]\n",
    "google_pal2 = [cm4[5], color_map1[2], color_map1[4]]\n",
    "google_pal1 = [color_map2[3], color_map2[7], color_map2[11]]\n",
    "# sns.color_palette('tab20')\n",
    "new_pal2 = [\"#1F77B4\", \"#FD7924\", \"#2CA02C\"]\n",
    "new_pal1 = [\"#AEC7E8\", \"#FFBB78\", \"#98DF8A\"]\n",
    "sns.color_palette('tab10')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'color_map' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[1;32mIn[118], line 2\u001b[0m\n\u001b[0;32m      1\u001b[0m ax \u001b[39m=\u001b[39m sns\u001b[39m.\u001b[39mbarplot(x\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39mAverage LCP Length\u001b[39m\u001b[39m'\u001b[39m, y\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39mSA Building Time\u001b[39m\u001b[39m'\u001b[39m, \n\u001b[1;32m----> 2\u001b[0m                  data\u001b[39m=\u001b[39mfull_df_10000,color\u001b[39m=\u001b[39mcolor_map[\u001b[39m2\u001b[39m], saturation\u001b[39m=\u001b[39m\u001b[39m1\u001b[39m)\n\u001b[0;32m      4\u001b[0m sns\u001b[39m.\u001b[39mcolor_palette(\u001b[39m'\u001b[39m\u001b[39mtab20\u001b[39m\u001b[39m'\u001b[39m)\n",
      "\u001b[1;31mNameError\u001b[0m: name 'color_map' is not defined"
     ]
    }
   ],
   "source": [
    "ax = sns.barplot(x='Average LCP Length', y='SA Building Time', \n",
    "                 data=full_df_10000,color=color_map[2], saturation=1)\n",
    "\n",
    "sns.color_palette('tab20')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<svg  width=\"1100\" height=\"55\"><rect x=\"0\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#3182bd;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"55\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#6baed6;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"110\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#9ecae1;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"165\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#c6dbef;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"220\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#e6550d;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"275\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#fd8d3c;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"330\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#fdae6b;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"385\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#fdd0a2;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"440\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#31a354;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"495\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#74c476;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"550\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#a1d99b;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"605\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#c7e9c0;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"660\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#756bb1;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"715\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#9e9ac8;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"770\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#bcbddc;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"825\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#dadaeb;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"880\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#636363;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"935\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#969696;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"990\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#bdbdbd;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"1045\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#d9d9d9;stroke-width:2;stroke:rgb(255,255,255)\"/></svg>"
      ],
      "text/plain": [
       "[(0.19215686274509805, 0.5098039215686274, 0.7411764705882353),\n",
       " (0.4196078431372549, 0.6823529411764706, 0.8392156862745098),\n",
       " (0.6196078431372549, 0.792156862745098, 0.8823529411764706),\n",
       " (0.7764705882352941, 0.8588235294117647, 0.9372549019607843),\n",
       " (0.9019607843137255, 0.3333333333333333, 0.050980392156862744),\n",
       " (0.9921568627450981, 0.5529411764705883, 0.23529411764705882),\n",
       " (0.9921568627450981, 0.6823529411764706, 0.4196078431372549),\n",
       " (0.9921568627450981, 0.8156862745098039, 0.6352941176470588),\n",
       " (0.19215686274509805, 0.6392156862745098, 0.32941176470588235),\n",
       " (0.4549019607843137, 0.7686274509803922, 0.4627450980392157),\n",
       " (0.6313725490196078, 0.8509803921568627, 0.6078431372549019),\n",
       " (0.7803921568627451, 0.9137254901960784, 0.7529411764705882),\n",
       " (0.4588235294117647, 0.4196078431372549, 0.6941176470588235),\n",
       " (0.6196078431372549, 0.6039215686274509, 0.7843137254901961),\n",
       " (0.7372549019607844, 0.7411764705882353, 0.8627450980392157),\n",
       " (0.8549019607843137, 0.8549019607843137, 0.9215686274509803),\n",
       " (0.38823529411764707, 0.38823529411764707, 0.38823529411764707),\n",
       " (0.5882352941176471, 0.5882352941176471, 0.5882352941176471),\n",
       " (0.7411764705882353, 0.7411764705882353, 0.7411764705882353),\n",
       " (0.8509803921568627, 0.8509803921568627, 0.8509803921568627)]"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sns.color_palette('tab20c')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 740x680 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(rc={'figure.figsize':(7.4,6.8)})\n",
    "sns.set_style('white')\n",
    "\n",
    "ax = sns.barplot(x='Average LCP Length', y='value', \n",
    "                 hue='variable', \n",
    "                 hue_order=['SA Query Time', 'Hash Query Time', 'B-Hash Query Time'], \n",
    "                 data=pd.melt(full_df_10000, ['Average LCP Length']),\n",
    "                 palette=google_pal1, edgecolor=\"0.3\", saturation=1)\n",
    "\n",
    "ax.set_xlabel(r'Average LCP length', fontsize=\"30.5\", font=\"Lucida Console Bold\")\n",
    "ax.set_ylabel(r'Running Time ($\\times$ 1e8)', fontsize=\"30.5\", font=\"Lucida Console Bold\")\n",
    "ax.set_xticklabels(ax.get_xticklabels(), rotation=45, fontsize=\"30.5\", font=\"Lucida Console\")\n",
    "ax.tick_params(axis='both', which='major', labelsize=30)\n",
    "# Set the legend title and location\n",
    "labels = [\"SA Query Time\", \"Hash Query Time\", \"B-Hash Query Time\"]\n",
    "order = [0, 1, 2]\n",
    "ax.set_xticklabels([str(int(tick)) for tick in ax.get_xticks()])\n",
    "\n",
    "ax.legend(edgecolor='None')\n",
    "ax = sns.barplot(x='Average LCP Length', y='value', hue='variable', \n",
    "                 hue_order=['SA Building Time', 'Hash Building Time', 'B-Hash Building Time'], \n",
    "                 data=pd.melt(full_df_10000, ['Average LCP Length']), palette=google_pal2, edgecolor=\"0.3\", saturation=1,bottom=[0]*len(full_df_10000[\"Average LCP Length\"]))\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "# ax.set_ylabel(r'Running Time($s$)', fontsize=\"14\", font=\"Lucida Console Bold\")\n",
    "ax.set_ylabel(r'Running Time (s)', fontsize=\"30.5\", font=\"Lucida Console Bold\")\n",
    "# sns.set_palette(new_pal2)\n",
    "# format_str = \"%.3f\"\n",
    "# ax.axis.set_major_formatter(FormatStrFormatter(format_str))\n",
    "\n",
    "# plt.subplots_adjust(left=0.1, bottom=0.1, right=0.9, top=5.9)\n",
    "# Change the order of the handles and labels\n",
    "#handles = [handles[3], handles[0], handles[4],handles[1],handles[5],handles[2]]\n",
    "#labels = [labels[3][0:-5], labels[0][0:-5], labels[4][0:-5], labels[1][0:-5], labels[5][0:-5], labels[2][0:-5]]\n",
    "handles = [handles[5],handles[2],handles[4],handles[1],handles[3], handles[0]]\n",
    "labels = [labels[5][0:-5], labels[2][0:-5], labels[4][0:-5], labels[1][0:-5], labels[3][0:-5], labels[0][0:-5]]\n",
    "plt.legend(handles, labels, edgecolor='None', fontsize=\"25\",framealpha=0)\n",
    "#legend.get_frame().set_alpha(None)\n",
    "plt.subplots_adjust(bottom=0.2)\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig(\"output/lcp_ratio/\" + \"lcp_ratio.10000\" + \".pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 740x670 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "sns.set(rc={'figure.figsize':(7.4,6.7)})\n",
    "sns.set_style('white')\n",
    "ax = sns.barplot(x='Average LCP Length', y='value', hue='variable', \n",
    "                 hue_order=['SA Query Time', 'Hash Query Time', 'B-Hash Query Time'], \n",
    "                 data=pd.melt(full_df_50000, ['Average LCP Length']),palette=google_pal1, edgecolor=\"0.3\",saturation=1)\n",
    "# ax.set_ylim(0, 100)\n",
    "ax.set_xlabel(r'Average LCP length', fontsize=\"30.5\", font=\"Lucida Console Bold\")\n",
    "ax.set_ylabel(r'Running Time($\\times(s)$)', fontsize=\"30.5\", font=\"Lucida Console Bold\")\n",
    "ax.set_xticklabels(ax.get_xticklabels(), rotation=45, fontsize=\"30.5\", font=\"Lucida Console\")\n",
    "# Set the legend title and location\n",
    "# labels = [\"SA Query Time\", \"Hash Query Time\", \"B-Hash Query Time\"]\n",
    "labels = [\"SA Query\", \"Hash Query\", \"B-Hash Query\"]\n",
    "order = [0, 1, 2]\n",
    "ax.legend(edgecolor='None')\n",
    "ax = sns.barplot(x='Average LCP Length', y='value', hue='variable', \n",
    "                 hue_order=['SA Building Time', 'Hash Building Time', 'B-Hash Building Time'], \n",
    "                 data=pd.melt(full_df_50000, ['Average LCP Length']), palette=google_pal2, edgecolor=\"0.3\", saturation=1,bottom=[0]*len(full_df_50000[\"Average LCP Length\"]))\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "ax.set_ylabel(r'Running Time (s)', fontsize=\"30.5\", font=\"Lucida Console Bold\")\n",
    "ax.tick_params(axis='both', which='major', labelsize=30)\n",
    "\n",
    "# Change the order of the handles and labels\n",
    "#handles = [handles[3], handles[0], handles[4],handles[1],handles[5],handles[2]]\n",
    "#labels = [labels[3], labels[0], labels[4], labels[1], labels[5], labels[2]]\n",
    "handles = [handles[5],handles[2],handles[4],handles[1],handles[3], handles[0]]\n",
    "labels = [labels[5][0:-5], labels[2][0:-5], labels[4][0:-5], labels[1][0:-5], labels[3][0:-5], labels[0][0:-5]]\n",
    "plt.legend(handles, labels, edgecolor='None', fontsize=\"25\",framealpha=0)\n",
    "plt.subplots_adjust(bottom=0.2)\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig(\"output/lcp_ratio/\" + \"lcp_ratio.50000\" + \".pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0.22335772267769388, 0.6565792317435265, 0.8171355503265633),\n",
       " (1.0, 0.4980392156862745, 0.054901960784313725),\n",
       " (0.17254901960784313, 0.6274509803921569, 0.17254901960784313)]"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "google_pal2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0.7764705882352941, 0.8588235294117647, 0.9372549019607843),\n",
       " (0.9921568627450981, 0.8156862745098039, 0.6352941176470588),\n",
       " (0.7803921568627451, 0.9137254901960784, 0.7529411764705882)]"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "google_pal1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(0.7764705882352941, 0.8588235294117647, 0.9372549019607843),\n",
       " (0.9921568627450981, 0.8156862745098039, 0.6352941176470588),\n",
       " (1.0, 0.596078431372549, 0.5882352941176471)]"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "google_pal1\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/lcp_ratio_try.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: colormap in /opt/homebrew/anaconda3/envs/plot/lib/python3.8/site-packages (1.0.4)\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "!pip3 install colormap \n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.font_manager import FontProperties\n",
    "# from colorspacious import cspace_converter\n",
    "plt.rcParams['ps.useafm'] = True\n",
    "plt.rcParams['pdf.use14corefonts'] = True\n",
    "plt.rcParams['text.usetex'] = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# Load the CSV data into a pandas DataFrame\n",
    "data_50000 = pd.read_csv('lcp_ratio.50000.csv')\n",
    "full_df_50000 = pd.DataFrame(data_50000, columns=[\n",
    "                       'lcp', 'sa_b','sa', 'hash_b', 'hash', 'bhash_b', 'bhash'])\n",
    "full_df_50000 = full_df_50000.rename(columns={'lcp': 'Average LCP Length', 'sa': 'SA Query Time', 'hash': 'Hash Query Time', 'bhash': 'B-Hash Query Time',\n",
    "                                              'sa_b': 'SA Building Time', 'hash_b': 'Hash Building Time', 'bhash_b': 'B-Hash Building Time'})\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_10000 = pd.read_csv('lcp_ratio.10000.csv')\n",
    "full_df_10000 = pd.DataFrame(data_10000, columns=[\n",
    "                       'lcp', 'sa_b','sa', 'hash_b', 'hash', 'bhash_b', 'bhash'])\n",
    "full_df_10000 = full_df_10000.rename(columns={'lcp': 'Average LCP Length', 'sa': 'SA Query Time', 'hash': 'Hash Query Time', 'bhash': 'B-Hash Query Time',\n",
    "                                              'sa_b': 'SA Building Time', 'hash_b': 'Hash Building Time', 'bhash_b': 'B-Hash Building Time'})\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Average LCP Length</th>\n",
       "      <th>SA Building Time</th>\n",
       "      <th>SA Query Time</th>\n",
       "      <th>Hash Building Time</th>\n",
       "      <th>Hash Query Time</th>\n",
       "      <th>B-Hash Building Time</th>\n",
       "      <th>B-Hash Query Time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.00</td>\n",
       "      <td>0.44</td>\n",
       "      <td>4.68</td>\n",
       "      <td>0.02</td>\n",
       "      <td>4.92</td>\n",
       "      <td>0.0</td>\n",
       "      <td>9.11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2.31</td>\n",
       "      <td>0.32</td>\n",
       "      <td>6.43</td>\n",
       "      <td>0.01</td>\n",
       "      <td>6.60</td>\n",
       "      <td>0.0</td>\n",
       "      <td>24.99</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3.38</td>\n",
       "      <td>0.33</td>\n",
       "      <td>7.68</td>\n",
       "      <td>0.01</td>\n",
       "      <td>7.39</td>\n",
       "      <td>0.0</td>\n",
       "      <td>34.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>11.19</td>\n",
       "      <td>0.38</td>\n",
       "      <td>12.22</td>\n",
       "      <td>0.01</td>\n",
       "      <td>11.55</td>\n",
       "      <td>0.0</td>\n",
       "      <td>67.14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>22.26</td>\n",
       "      <td>0.38</td>\n",
       "      <td>13.71</td>\n",
       "      <td>0.01</td>\n",
       "      <td>15.14</td>\n",
       "      <td>0.0</td>\n",
       "      <td>85.26</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>47.82</td>\n",
       "      <td>0.43</td>\n",
       "      <td>14.96</td>\n",
       "      <td>0.01</td>\n",
       "      <td>20.32</td>\n",
       "      <td>0.0</td>\n",
       "      <td>105.46</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Average LCP Length  SA Building Time  SA Query Time  Hash Building Time  \\\n",
       "0                1.00              0.44           4.68                0.02   \n",
       "1                2.31              0.32           6.43                0.01   \n",
       "2                3.38              0.33           7.68                0.01   \n",
       "3               11.19              0.38          12.22                0.01   \n",
       "4               22.26              0.38          13.71                0.01   \n",
       "5               47.82              0.43          14.96                0.01   \n",
       "\n",
       "   Hash Query Time  B-Hash Building Time  B-Hash Query Time  \n",
       "0             4.92                   0.0               9.11  \n",
       "1             6.60                   0.0              24.99  \n",
       "2             7.39                   0.0              34.76  \n",
       "3            11.55                   0.0              67.14  \n",
       "4            15.14                   0.0              85.26  \n",
       "5            20.32                   0.0             105.46  "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "full_df_50000\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Average LCP Length</th>\n",
       "      <th>SA Building Time</th>\n",
       "      <th>SA Query Time</th>\n",
       "      <th>Hash Building Time</th>\n",
       "      <th>Hash Query Time</th>\n",
       "      <th>B-Hash Building Time</th>\n",
       "      <th>B-Hash Query Time</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.08</td>\n",
       "      <td>0.44</td>\n",
       "      <td>0.89</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.49</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.71</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3.18</td>\n",
       "      <td>0.45</td>\n",
       "      <td>0.98</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.57</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.66</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>9.70</td>\n",
       "      <td>0.43</td>\n",
       "      <td>1.14</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.68</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2.89</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>15.26</td>\n",
       "      <td>0.42</td>\n",
       "      <td>1.18</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.72</td>\n",
       "      <td>0.0</td>\n",
       "      <td>3.41</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>62.27</td>\n",
       "      <td>0.45</td>\n",
       "      <td>1.28</td>\n",
       "      <td>0.01</td>\n",
       "      <td>1.00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>5.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>299.88</td>\n",
       "      <td>0.52</td>\n",
       "      <td>1.36</td>\n",
       "      <td>0.01</td>\n",
       "      <td>1.48</td>\n",
       "      <td>0.0</td>\n",
       "      <td>6.75</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Average LCP Length  SA Building Time  SA Query Time  Hash Building Time  \\\n",
       "0                1.08              0.44           0.89                0.01   \n",
       "1                3.18              0.45           0.98                0.01   \n",
       "2                9.70              0.43           1.14                0.01   \n",
       "3               15.26              0.42           1.18                0.01   \n",
       "4               62.27              0.45           1.28                0.01   \n",
       "5              299.88              0.52           1.36                0.01   \n",
       "\n",
       "   Hash Query Time  B-Hash Building Time  B-Hash Query Time  \n",
       "0             0.49                   0.0               0.71  \n",
       "1             0.57                   0.0               1.66  \n",
       "2             0.68                   0.0               2.89  \n",
       "3             0.72                   0.0               3.41  \n",
       "4             1.00                   0.0               5.01  \n",
       "5             1.48                   0.0               6.75  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "full_df_10000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "def RGBtoHex(vals, rgbtype=1):\n",
    "  \"\"\"Converts RGB values in a variety of formats to Hex values.\n",
    "\n",
    "     @param  vals     An RGB/RGBA tuple\n",
    "     @param  rgbtype  Valid valus are:\n",
    "                          1 - Inputs are in the range 0 to 1\n",
    "                        256 - Inputs are in the range 0 to 255\n",
    "\n",
    "     @return A hex string in the form '#RRGGBB' or '#RRGGBBAA'\n",
    "\"\"\"\n",
    "\n",
    "  if len(vals)!=3 and len(vals)!=4:\n",
    "    raise Exception(\"RGB or RGBA inputs to RGBtoHex must have three or four elements!\")\n",
    "  if rgbtype!=1 and rgbtype!=256:\n",
    "    raise Exception(\"rgbtype must be 1 or 256!\")\n",
    "\n",
    "  #Convert from 0-1 RGB/RGBA to 0-255 RGB/RGBA\n",
    "  if rgbtype==1:\n",
    "    vals = [255*x for x in vals]\n",
    "\n",
    "  #Ensure values are rounded integers, convert to hex, and concatenate\n",
    "  return '#' + ''.join(['{:02X}'.format(int(round(x))) for x in vals])\n",
    "\n",
    "# pal = [\"#ED979D\", \"#D0BFDB\", \"#EEE1A8\", \"#33B065\", \"#5E81DA\"]\n",
    "# pal2 = [\"#E25863\", \"#B093C3\", \"#CAAB26\", \"#33B065\", \"#5E81DA\"]\n",
    "\n",
    "#google_pal2 = [\"#CCAC1C\", \"#33B065\", \"#3333FF\"]\n",
    "#google_pal1 = [\"#FFD580\", \"#ceecdf\", \"#979DED\"]\n",
    "# google_pal2 = [\"#fea82f\", \"#29bf12\", \"#3f88c5\"]\n",
    "# google_pal1 = [\"#FFD580\", \"#adf6a2\", \"#c0d8ec\"]\n",
    "\n",
    "cm = plt.cm.get_cmap('tab20c')\n",
    "# color_map = list(sns.color_palette('tab20'))\n",
    "# google_pal2 = [RGBtoHex(color_map[0]), RGBtoHex(color_map[2]), RGBtoHex(color_map[4])]\n",
    "# google_pal1 = [RGBtoHex(color_map[1]), RGBtoHex(color_map[3]), RGBtoHex(color_map[5])]\n",
    "# sns.color_palette('tab20')\n",
    "new_pal2 = [\"#FF3D00\", \"#0036FF\", \"#00FF00\"]\n",
    "new_pal1 = [\"#FFF155\", \"#AEC7E8\",\"#98DF8A\"]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = sns.barplot(x='Average LCP Length', y='value', \n",
    "                 hue='variable', \n",
    "                 hue_order=['SA Query Time', 'Hash Query Time', 'B-Hash Query Time'], \n",
    "                 data=pd.melt(full_df_10000, ['Average LCP Length']),palette=new_pal1, edgecolor=\"0.3\")\n",
    "\n",
    "ax.set_xlabel(r'Average LCP length', fontsize=\"24.5\", font=\"Lucida Console Bold\")\n",
    "\n",
    "\n",
    "# ax.set_ylabel(r'Running Time ($\\times$ 1e8)', fontsize=\"24.5\", font=\"Lucida Console Bold\")\n",
    "ax.set_xticklabels(ax.get_xticklabels(), rotation=45, fontsize=\"24.5\", font=\"Lucida Console\")\n",
    "ax.tick_params(axis='both', which='major', labelsize=24)\n",
    "# Set the legend title and location\n",
    "labels = [\"SA Query Time\", \"Hash Query Time\", \"B-Hash Query Time\"]\n",
    "order = [0, 1, 2]\n",
    "ax.legend(edgecolor='None')\n",
    "ax = sns.barplot(x='Average LCP Length', y='value', hue='variable', \n",
    "                 hue_order=['SA Building Time', 'Hash Building Time', 'B-Hash Building Time'], \n",
    "                 data=pd.melt(full_df_10000, ['Average LCP Length']), palette=new_pal2, edgecolor=\"0.3\", bottom=[0]*len(full_df_10000[\"Average LCP Length\"]))\n",
    "ax.set_ylabel(r'Running Time (s)', fontsize=\"24.5\", font=\"Lucida Console Bold\")\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "# ax.set_ylabel(r'Running Time($s$)', fontsize=\"14\", font=\"Lucida Console Bold\")\n",
    "# sns.set_palette(new_pal2)\n",
    "# Change the order of the handles and labels\n",
    "#handles = [handles[3], handles[0], handles[4],handles[1],handles[5],handles[2]]\n",
    "#labels = [labels[3][0:-5], labels[0][0:-5], labels[4][0:-5], labels[1][0:-5], labels[5][0:-5], labels[2][0:-5]]\n",
    "handles = [handles[5],handles[2],handles[4],handles[1],handles[3], handles[0]]\n",
    "labels = [labels[5][0:-5], labels[2][0:-5], labels[4][0:-5], labels[1][0:-5], labels[3][0:-5], labels[0][0:-5]]\n",
    "plt.legend(handles, labels, edgecolor='None', fontsize=\"14.6\",framealpha=0)\n",
    "#legend.get_frame().set_alpha(None)\n",
    "plt.subplots_adjust(bottom=0.2)\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig(\"output/lcp_ratio/\" + \"lcp_ratio.10000\" + \".pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = sns.barplot(x='Average LCP Length', y='value', hue='variable', \n",
    "                 hue_order=['SA Query Time', 'Hash Query Time', 'B-Hash Query Time'], \n",
    "                 data=pd.melt(full_df_50000, ['Average LCP Length']),palette=new_pal1, edgecolor=\"0.3\")\n",
    "# ax.set_ylim(0, 100)\n",
    "ax.set_xlabel(r'Average LCP length', fontsize=\"24.5\", font=\"Lucida Console Bold\")\n",
    "ax.set_ylabel(r'Running Time (s)', fontsize=\"24.5\", font=\"Lucida Console Bold\")\n",
    "ax.set_xticklabels(ax.get_xticklabels(), rotation=45, fontsize=\"24.5\", font=\"Lucida Console\")\n",
    "# Set the legend title and location\n",
    "# labels = [\"SA Query Time\", \"Hash Query Time\", \"B-Hash Query Time\"]\n",
    "labels = [\"SA Query\", \"Hash Query\", \"B-Hash Query\"]\n",
    "order = [0, 1, 2]\n",
    "ax.legend(edgecolor='None')\n",
    "ax = sns.barplot(x='Average LCP Length', y='value', hue='variable', \n",
    "                 hue_order=['SA Building Time', 'Hash Building Time', 'B-Hash Building Time'], \n",
    "                 data=pd.melt(full_df_50000, ['Average LCP Length']), palette=new_pal2, edgecolor=\"0.3\", bottom=[0]*len(full_df_50000[\"Average LCP Length\"]))\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "ax.set_ylabel(r'Running Time (s)', fontsize=\"24.5\", font=\"Lucida Console Bold\")\n",
    "ax.tick_params(axis='both', which='major', labelsize=24)\n",
    "\n",
    "# Change the order of the handles and labels\n",
    "#handles = [handles[3], handles[0], handles[4],handles[1],handles[5],handles[2]]\n",
    "#labels = [labels[3], labels[0], labels[4], labels[1], labels[5], labels[2]]\n",
    "handles = [handles[5],handles[2],handles[4],handles[1],handles[3], handles[0]]\n",
    "labels = [labels[5][0:-5], labels[2][0:-5], labels[4][0:-5], labels[1][0:-5], labels[3][0:-5], labels[0][0:-5]]\n",
    "plt.legend(handles, labels, edgecolor='None', fontsize=\"15.6\",framealpha=0)\n",
    "plt.subplots_adjust(bottom=0.2)\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig(\"output/lcp_ratio/\" + \"lcp_ratio.50000\" + \".pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['#1F77B4', '#FF7F0E', '#2CA02C']"
      ]
     },
     "execution_count": 143,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "google_pal2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['#AEC7E8', '#FFBB78', '#98DF8A']"
      ]
     },
     "execution_count": 130,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "google_pal1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['#AEC7E8', '#FFBB78', '#98DF8A']"
      ]
     },
     "execution_count": 131,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "google_pal1\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/real.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0, 1, 1000000, 10000000, 100000000, 1000000000}\n",
      "size=0\n",
      "[2, 3, 4, 5, 6, 7]\n",
      "df_k\n",
      "     N  K          Algorithm       Time\n",
      "120  0  2  BFS-B-Hash: Query   0.009106\n",
      "121  0  2    BFS-Hash: Query   0.011752\n",
      "122  0  2      BFS-SA: Query   0.111508\n",
      "123  0  2             DaC-SP  28.537341\n",
      "124  0  2             Parlay   7.055708\n",
      "df_k2\n",
      "     N  K             Algorithm       Time\n",
      "120  0  2  BFS-B-Hash: Building   0.001137\n",
      "121  0  2    BFS-Hash: Building   0.004369\n",
      "122  0  2      BFS-SA: Building   0.103821\n",
      "123  0  2                DaC-SP  28.537341\n",
      "124  0  2                Parlay   7.055708\n",
      "other-min=0.111508\n",
      "0.103821\n",
      "here1 = 0.1\n",
      "here2 = .1\n",
      "0.007686999999999999\n",
      "here1 = 0.01\n",
      "here2 = .01\n",
      "28.537341\n",
      "here1 = 29\n",
      "here2 = 29\n",
      "7.055708\n",
      "here1 = 7.1\n",
      "here2 = 7.1\n",
      "st=Linux v\n",
      "df_k\n",
      "     N  K          Algorithm      Time\n",
      "125  0  3  BFS-B-Hash: Query  0.175605\n",
      "126  0  3    BFS-Hash: Query  0.178219\n",
      "127  0  3      BFS-SA: Query  0.248973\n",
      "128  0  3             DaC-SP  0.000000\n",
      "129  0  3             Parlay  6.873640\n",
      "df_k2\n",
      "     N  K             Algorithm      Time\n",
      "125  0  3  BFS-B-Hash: Building  0.001068\n",
      "126  0  3    BFS-Hash: Building  0.008525\n",
      "127  0  3      BFS-SA: Building  0.080416\n",
      "128  0  3                DaC-SP  0.000000\n",
      "129  0  3                Parlay  6.873640\n",
      "other-min=0.248973\n",
      "6.87364\n",
      "here1 = 6.9\n",
      "here2 = 6.9\n",
      "st=Linux v\n",
      "df_k\n",
      "     N  K          Algorithm      Time\n",
      "130  0  4  BFS-B-Hash: Query  0.654136\n",
      "131  0  4    BFS-Hash: Query  0.632073\n",
      "132  0  4      BFS-SA: Query  0.690625\n",
      "133  0  4             DaC-SP  0.000000\n",
      "134  0  4             Parlay  6.782272\n",
      "df_k2\n",
      "     N  K             Algorithm      Time\n",
      "130  0  4  BFS-B-Hash: Building  0.001116\n",
      "131  0  4    BFS-Hash: Building  0.004527\n",
      "132  0  4      BFS-SA: Building  0.077215\n",
      "133  0  4                DaC-SP  0.000000\n",
      "134  0  4                Parlay  6.782272\n",
      "other-min=0.690625\n",
      "6.782272\n",
      "here1 = 6.8\n",
      "here2 = 6.8\n",
      "st=Linux v\n",
      "df_k\n",
      "     N  K          Algorithm        Time\n",
      "135  0  5  BFS-B-Hash: Query    0.007443\n",
      "136  0  5    BFS-Hash: Query    0.008204\n",
      "137  0  5      BFS-SA: Query    0.092103\n",
      "138  0  5             DaC-SP   72.018301\n",
      "139  0  5             Parlay  689.816040\n",
      "df_k2\n",
      "     N  K             Algorithm        Time\n",
      "135  0  5  BFS-B-Hash: Building    0.000638\n",
      "136  0  5    BFS-Hash: Building    0.000938\n",
      "137  0  5      BFS-SA: Building    0.084809\n",
      "138  0  5                DaC-SP   72.018301\n",
      "139  0  5                Parlay  689.816040\n",
      "other-min=0.092103\n",
      "0.084809\n",
      "here1 = 0.08\n",
      "here2 = .08\n",
      "0.007294000000000009\n",
      "here1 = 0.01\n",
      "here2 = .01\n",
      "72.018301\n",
      "here1 = 72\n",
      "here2 = 72\n",
      "689.81604\n",
      "here1 = 690\n",
      "here2 = 690\n",
      "st=Wiki v\n",
      "df_k\n",
      "     N  K          Algorithm        Time\n",
      "140  0  6  BFS-B-Hash: Query    0.224549\n",
      "141  0  6    BFS-Hash: Query    0.182092\n",
      "142  0  6      BFS-SA: Query    0.251987\n",
      "143  0  6             DaC-SP    0.000000\n",
      "144  0  6             Parlay  661.737334\n",
      "df_k2\n",
      "     N  K             Algorithm        Time\n",
      "140  0  6  BFS-B-Hash: Building    0.000547\n",
      "141  0  6    BFS-Hash: Building    0.000988\n",
      "142  0  6      BFS-SA: Building    0.076041\n",
      "143  0  6                DaC-SP    0.000000\n",
      "144  0  6                Parlay  661.737334\n",
      "other-min=0.251987\n",
      "661.737334\n",
      "here1 = 662\n",
      "here2 = 662\n",
      "st=Wiki v\n",
      "df_k\n",
      "     N  K          Algorithm        Time\n",
      "145  0  7  BFS-B-Hash: Query    0.869736\n",
      "146  0  7    BFS-Hash: Query    0.654790\n",
      "147  0  7      BFS-SA: Query    0.731872\n",
      "148  0  7             DaC-SP    0.000000\n",
      "149  0  7             Parlay  663.127463\n",
      "df_k2\n",
      "     N  K             Algorithm        Time\n",
      "145  0  7  BFS-B-Hash: Building    0.000594\n",
      "146  0  7    BFS-Hash: Building    0.001003\n",
      "147  0  7      BFS-SA: Building    0.072884\n",
      "148  0  7                DaC-SP    0.000000\n",
      "149  0  7                Parlay  663.127463\n",
      "other-min=0.7318719999999999\n",
      "663.127463\n",
      "here1 = 663\n",
      "here2 = 663\n",
      "st=Wiki v\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n",
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n",
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n",
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "size=1\n",
      "[2, 3, 4]\n",
      "df_k\n",
      "     N  K          Algorithm      Time\n",
      "150  1  2  BFS-B-Hash: Query  0.057211\n",
      "151  1  2    BFS-Hash: Query  0.062563\n",
      "152  1  2      BFS-SA: Query  2.975269\n",
      "153  1  2             DaC-SP  0.000000\n",
      "154  1  2             Parlay  0.000000\n",
      "df_k2\n",
      "     N  K             Algorithm      Time\n",
      "150  1  2  BFS-B-Hash: Building  0.009682\n",
      "151  1  2    BFS-Hash: Building  0.034177\n",
      "152  1  2      BFS-SA: Building  2.941689\n",
      "153  1  2                DaC-SP  0.000000\n",
      "154  1  2                Parlay  0.000000\n",
      "other-min=2.975269\n",
      "2.941689\n",
      "here1 = 2.9\n",
      "here2 = 2.9\n",
      "0.03357999999999972\n",
      "here1 = 0.03\n",
      "here2 = .03\n",
      "df_k\n",
      "     N  K          Algorithm      Time\n",
      "155  1  3  BFS-B-Hash: Query  0.793010\n",
      "156  1  3    BFS-Hash: Query  0.468625\n",
      "157  1  3      BFS-SA: Query  3.200691\n",
      "158  1  3             DaC-SP  0.000000\n",
      "159  1  3             Parlay  0.000000\n",
      "df_k2\n",
      "     N  K             Algorithm      Time\n",
      "155  1  3  BFS-B-Hash: Building  0.008391\n",
      "156  1  3    BFS-Hash: Building  0.037580\n",
      "157  1  3      BFS-SA: Building  2.822226\n",
      "158  1  3                DaC-SP  0.000000\n",
      "159  1  3                Parlay  0.000000\n",
      "other-min=3.200691\n",
      "2.822226\n",
      "here1 = 2.8\n",
      "here2 = 2.8\n",
      "0.37846499999999983\n",
      "here1 = 0.38\n",
      "here2 = .38\n",
      "df_k\n",
      "     N  K          Algorithm       Time\n",
      "160  1  4  BFS-B-Hash: Query  44.205548\n",
      "161  1  4    BFS-Hash: Query  14.710371\n",
      "162  1  4      BFS-SA: Query  12.411044\n",
      "163  1  4             DaC-SP   0.000000\n",
      "164  1  4             Parlay   0.000000\n",
      "df_k2\n",
      "     N  K             Algorithm      Time\n",
      "160  1  4  BFS-B-Hash: Building  0.008438\n",
      "161  1  4    BFS-Hash: Building  0.057748\n",
      "162  1  4      BFS-SA: Building  2.436538\n",
      "163  1  4                DaC-SP  0.000000\n",
      "164  1  4                Parlay  0.000000\n",
      "other-min=12.411044\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n",
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "size=1000000\n",
      "[1, 10, 100, 1000, 10000, 100000]\n",
      "df_k\n",
      "         N  K          Algorithm       Time\n",
      "0  1000000  1  BFS-B-Hash: Query   0.000545\n",
      "1  1000000  1    BFS-Hash: Query   0.001100\n",
      "2  1000000  1      BFS-SA: Query   0.102103\n",
      "3  1000000  1             DaC-SP   0.033438\n",
      "4  1000000  1             Parlay  14.376501\n",
      "df_k2\n",
      "         N  K             Algorithm       Time\n",
      "0  1000000  1  BFS-B-Hash: Building   0.000536\n",
      "1  1000000  1    BFS-Hash: Building   0.001094\n",
      "2  1000000  1      BFS-SA: Building   0.101633\n",
      "3  1000000  1                DaC-SP   0.033438\n",
      "4  1000000  1                Parlay  14.376501\n",
      "other-min=0.033438\n",
      "0.101633\n",
      "here1 = 0.1\n",
      "here2 = .1\n",
      "0.0004699999999999982\n",
      "here1 = 0.00\n",
      "here2 = .00\n",
      "0.033438\n",
      "here1 = 0.03\n",
      "here2 = .03\n",
      "14.376501\n",
      "here1 = 14\n",
      "here2 = 14\n",
      "df_k\n",
      "         N   K          Algorithm       Time\n",
      "5  1000000  10  BFS-B-Hash: Query   0.000691\n",
      "6  1000000  10    BFS-Hash: Query   0.001202\n",
      "7  1000000  10      BFS-SA: Query   0.101460\n",
      "8  1000000  10             DaC-SP   0.126446\n",
      "9  1000000  10             Parlay  14.613890\n",
      "df_k2\n",
      "         N   K             Algorithm       Time\n",
      "5  1000000  10  BFS-B-Hash: Building   0.000508\n",
      "6  1000000  10    BFS-Hash: Building   0.001119\n",
      "7  1000000  10      BFS-SA: Building   0.101076\n",
      "8  1000000  10                DaC-SP   0.126446\n",
      "9  1000000  10                Parlay  14.613890\n",
      "other-min=0.10146\n",
      "0.101076\n",
      "here1 = 0.1\n",
      "here2 = .1\n",
      "0.00038399999999999546\n",
      "here1 = 0.00\n",
      "here2 = .00\n",
      "0.126446\n",
      "here1 = 0.13\n",
      "here2 = .13\n",
      "14.61389\n",
      "here1 = 15\n",
      "here2 = 15\n",
      "df_k\n",
      "          N    K          Algorithm       Time\n",
      "10  1000000  100  BFS-B-Hash: Query   0.002964\n",
      "11  1000000  100    BFS-Hash: Query   0.002186\n",
      "12  1000000  100      BFS-SA: Query   0.095753\n",
      "13  1000000  100             DaC-SP   7.645592\n",
      "14  1000000  100             Parlay  14.609700\n",
      "df_k2\n",
      "          N    K             Algorithm       Time\n",
      "10  1000000  100  BFS-B-Hash: Building   0.000481\n",
      "11  1000000  100    BFS-Hash: Building   0.001103\n",
      "12  1000000  100      BFS-SA: Building   0.094666\n",
      "13  1000000  100                DaC-SP   7.645592\n",
      "14  1000000  100                Parlay  14.609700\n",
      "other-min=0.095753\n",
      "0.094666\n",
      "here1 = 0.09\n",
      "here2 = .09\n",
      "0.0010870000000000046\n",
      "here1 = 0.00\n",
      "here2 = .00\n",
      "7.645592\n",
      "here1 = 7.6\n",
      "here2 = 7.6\n",
      "14.6097\n",
      "here1 = 15\n",
      "here2 = 15\n",
      "df_k\n",
      "          N     K          Algorithm        Time\n",
      "15  1000000  1000  BFS-B-Hash: Query    0.032724\n",
      "16  1000000  1000    BFS-Hash: Query    0.021763\n",
      "17  1000000  1000      BFS-SA: Query    0.107976\n",
      "18  1000000  1000             DaC-SP  241.910300\n",
      "19  1000000  1000             Parlay   14.595760\n",
      "df_k2\n",
      "          N     K             Algorithm        Time\n",
      "15  1000000  1000  BFS-B-Hash: Building    0.000441\n",
      "16  1000000  1000    BFS-Hash: Building    0.001007\n",
      "17  1000000  1000      BFS-SA: Building    0.086554\n",
      "18  1000000  1000                DaC-SP  241.910300\n",
      "19  1000000  1000                Parlay   14.595760\n",
      "other-min=0.107976\n",
      "241.9103\n",
      "here1 = 242\n",
      "here2 = 242\n",
      "14.59576\n",
      "here1 = 15\n",
      "here2 = 15\n",
      "df_k\n",
      "          N      K          Algorithm       Time\n",
      "20  1000000  10000  BFS-B-Hash: Query   0.427517\n",
      "21  1000000  10000    BFS-Hash: Query   0.362362\n",
      "22  1000000  10000      BFS-SA: Query   0.440244\n",
      "23  1000000  10000             DaC-SP   0.000000\n",
      "24  1000000  10000             Parlay  14.537690\n",
      "df_k2\n",
      "          N      K             Algorithm       Time\n",
      "20  1000000  10000  BFS-B-Hash: Building   0.000375\n",
      "21  1000000  10000    BFS-Hash: Building   0.001176\n",
      "22  1000000  10000      BFS-SA: Building   0.072255\n",
      "23  1000000  10000                DaC-SP   0.000000\n",
      "24  1000000  10000                Parlay  14.537690\n",
      "other-min=0.440244\n",
      "14.53769\n",
      "here1 = 15\n",
      "here2 = 15\n",
      "df_k\n",
      "          N       K          Algorithm       Time\n",
      "25  1000000  100000  BFS-B-Hash: Query   8.560678\n",
      "26  1000000  100000    BFS-Hash: Query   6.789909\n",
      "27  1000000  100000      BFS-SA: Query   7.275207\n",
      "28  1000000  100000             DaC-SP   0.000000\n",
      "29  1000000  100000             Parlay  14.050552\n",
      "df_k2\n",
      "          N       K             Algorithm       Time\n",
      "25  1000000  100000  BFS-B-Hash: Building   0.000360\n",
      "26  1000000  100000    BFS-Hash: Building   0.008646\n",
      "27  1000000  100000      BFS-SA: Building   0.045659\n",
      "28  1000000  100000                DaC-SP   0.000000\n",
      "29  1000000  100000                Parlay  14.050552\n",
      "other-min=7.275207\n",
      "14.050552\n",
      "here1 = 14\n",
      "here2 = 14\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n",
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "size=10000000\n",
      "[1, 10, 100, 1000, 10000, 100000]\n",
      "df_k\n",
      "           N  K          Algorithm      Time\n",
      "30  10000000  1  BFS-B-Hash: Query  0.005011\n",
      "31  10000000  1    BFS-Hash: Query  0.007458\n",
      "32  10000000  1      BFS-SA: Query  0.767095\n",
      "33  10000000  1             DaC-SP  0.202951\n",
      "34  10000000  1             Parlay  0.000000\n",
      "df_k2\n",
      "           N  K             Algorithm      Time\n",
      "30  10000000  1  BFS-B-Hash: Building  0.004991\n",
      "31  10000000  1    BFS-Hash: Building  0.007447\n",
      "32  10000000  1      BFS-SA: Building  0.765364\n",
      "33  10000000  1                DaC-SP  0.202951\n",
      "34  10000000  1                Parlay  0.000000\n",
      "other-min=0.202951\n",
      "0.765364\n",
      "here1 = 0.77\n",
      "here2 = .77\n",
      "0.001730999999999927\n",
      "here1 = 0.00\n",
      "here2 = .00\n",
      "0.202951\n",
      "here1 = 0.2\n",
      "here2 = .2\n",
      "df_k\n",
      "           N   K          Algorithm      Time\n",
      "35  10000000  10  BFS-B-Hash: Query  0.004105\n",
      "36  10000000  10    BFS-Hash: Query  0.009008\n",
      "37  10000000  10      BFS-SA: Query  0.740011\n",
      "38  10000000  10             DaC-SP  1.599713\n",
      "39  10000000  10             Parlay  0.000000\n",
      "df_k2\n",
      "           N   K             Algorithm      Time\n",
      "35  10000000  10  BFS-B-Hash: Building  0.003879\n",
      "36  10000000  10    BFS-Hash: Building  0.008910\n",
      "37  10000000  10      BFS-SA: Building  0.738638\n",
      "38  10000000  10                DaC-SP  1.599713\n",
      "39  10000000  10                Parlay  0.000000\n",
      "other-min=0.740011\n",
      "0.738638\n",
      "here1 = 0.74\n",
      "here2 = .74\n",
      "0.0013729999999999576\n",
      "here1 = 0.00\n",
      "here2 = .00\n",
      "1.599713\n",
      "here1 = 1.6\n",
      "here2 = 1.6\n",
      "df_k\n",
      "           N    K          Algorithm       Time\n",
      "40  10000000  100  BFS-B-Hash: Query   0.006829\n",
      "41  10000000  100    BFS-Hash: Query   0.007154\n",
      "42  10000000  100      BFS-SA: Query   0.669615\n",
      "43  10000000  100             DaC-SP  58.648057\n",
      "44  10000000  100             Parlay   0.000000\n",
      "df_k2\n",
      "           N    K             Algorithm       Time\n",
      "40  10000000  100  BFS-B-Hash: Building   0.003308\n",
      "41  10000000  100    BFS-Hash: Building   0.005887\n",
      "42  10000000  100      BFS-SA: Building   0.667286\n",
      "43  10000000  100                DaC-SP  58.648057\n",
      "44  10000000  100                Parlay   0.000000\n",
      "other-min=0.669615\n",
      "0.667286\n",
      "here1 = 0.67\n",
      "here2 = .67\n",
      "0.0023289999999999145\n",
      "here1 = 0.00\n",
      "here2 = .00\n",
      "58.648057\n",
      "here1 = 59\n",
      "here2 = 59\n",
      "df_k\n",
      "           N     K          Algorithm      Time\n",
      "45  10000000  1000  BFS-B-Hash: Query  0.042736\n",
      "46  10000000  1000    BFS-Hash: Query  0.028366\n",
      "47  10000000  1000      BFS-SA: Query  0.621133\n",
      "48  10000000  1000             DaC-SP  0.000000\n",
      "49  10000000  1000             Parlay  0.000000\n",
      "df_k2\n",
      "           N     K             Algorithm      Time\n",
      "45  10000000  1000  BFS-B-Hash: Building  0.002565\n",
      "46  10000000  1000    BFS-Hash: Building  0.006363\n",
      "47  10000000  1000      BFS-SA: Building  0.599342\n",
      "48  10000000  1000                DaC-SP  0.000000\n",
      "49  10000000  1000                Parlay  0.000000\n",
      "other-min=0.621133\n",
      "0.599342\n",
      "here1 = 0.6\n",
      "here2 = .6\n",
      "0.021791000000000005\n",
      "here1 = 0.02\n",
      "here2 = .02\n",
      "df_k\n",
      "           N      K          Algorithm      Time\n",
      "50  10000000  10000  BFS-B-Hash: Query  0.509982\n",
      "51  10000000  10000    BFS-Hash: Query  0.390535\n",
      "52  10000000  10000      BFS-SA: Query  0.884964\n",
      "53  10000000  10000             DaC-SP  0.000000\n",
      "54  10000000  10000             Parlay  0.000000\n",
      "df_k2\n",
      "           N      K             Algorithm      Time\n",
      "50  10000000  10000  BFS-B-Hash: Building  0.001819\n",
      "51  10000000  10000    BFS-Hash: Building  0.007069\n",
      "52  10000000  10000      BFS-SA: Building  0.503184\n",
      "53  10000000  10000                DaC-SP  0.000000\n",
      "54  10000000  10000                Parlay  0.000000\n",
      "other-min=0.884964\n",
      "df_k\n",
      "           N       K          Algorithm       Time\n",
      "55  10000000  100000  BFS-B-Hash: Query  10.519723\n",
      "56  10000000  100000    BFS-Hash: Query   8.031559\n",
      "57  10000000  100000      BFS-SA: Query   9.050936\n",
      "58  10000000  100000             DaC-SP   0.000000\n",
      "59  10000000  100000             Parlay   0.000000\n",
      "df_k2\n",
      "           N       K             Algorithm      Time\n",
      "55  10000000  100000  BFS-B-Hash: Building  0.001875\n",
      "56  10000000  100000    BFS-Hash: Building  0.009520\n",
      "57  10000000  100000      BFS-SA: Building  0.375910\n",
      "58  10000000  100000                DaC-SP  0.000000\n",
      "59  10000000  100000                Parlay  0.000000\n",
      "other-min=9.050936\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n",
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "size=100000000\n",
      "[1, 10, 100, 1000, 10000, 100000]\n",
      "df_k\n",
      "            N  K          Algorithm      Time\n",
      "60  100000000  1  BFS-B-Hash: Query  0.021679\n",
      "61  100000000  1    BFS-Hash: Query  0.052212\n",
      "62  100000000  1      BFS-SA: Query  9.498621\n",
      "63  100000000  1             DaC-SP  2.828423\n",
      "64  100000000  1             Parlay  0.000000\n",
      "df_k2\n",
      "            N  K             Algorithm      Time\n",
      "60  100000000  1  BFS-B-Hash: Building  0.021649\n",
      "61  100000000  1    BFS-Hash: Building  0.052192\n",
      "62  100000000  1      BFS-SA: Building  9.458337\n",
      "63  100000000  1                DaC-SP  2.828423\n",
      "64  100000000  1                Parlay  0.000000\n",
      "other-min=2.828423\n",
      "9.458337\n",
      "here1 = 9.5\n",
      "here2 = 9.5\n",
      "0.040283999999999764\n",
      "here1 = 0.04\n",
      "here2 = .04\n",
      "2.828423\n",
      "here1 = 2.8\n",
      "here2 = 2.8\n",
      "df_k\n",
      "            N   K          Algorithm       Time\n",
      "65  100000000  10  BFS-B-Hash: Query   0.027538\n",
      "66  100000000  10    BFS-Hash: Query   0.053548\n",
      "67  100000000  10      BFS-SA: Query   9.072496\n",
      "68  100000000  10             DaC-SP  39.329520\n",
      "69  100000000  10             Parlay   0.000000\n",
      "df_k2\n",
      "            N   K             Algorithm       Time\n",
      "65  100000000  10  BFS-B-Hash: Building   0.026911\n",
      "66  100000000  10    BFS-Hash: Building   0.053355\n",
      "67  100000000  10      BFS-SA: Building   9.036295\n",
      "68  100000000  10                DaC-SP  39.329520\n",
      "69  100000000  10                Parlay   0.000000\n",
      "other-min=9.072496\n",
      "9.036295\n",
      "here1 = 9\n",
      "here2 = 9\n",
      "0.03620099999999837\n",
      "here1 = 0.04\n",
      "here2 = .04\n",
      "39.32952\n",
      "here1 = 39\n",
      "here2 = 39\n",
      "df_k\n",
      "            N    K          Algorithm      Time\n",
      "70  100000000  100  BFS-B-Hash: Query  0.026135\n",
      "71  100000000  100    BFS-Hash: Query  0.052261\n",
      "72  100000000  100      BFS-SA: Query  8.595278\n",
      "73  100000000  100             DaC-SP  0.000000\n",
      "74  100000000  100             Parlay  0.000000\n",
      "df_k2\n",
      "            N    K             Algorithm      Time\n",
      "70  100000000  100  BFS-B-Hash: Building  0.020852\n",
      "71  100000000  100    BFS-Hash: Building  0.050407\n",
      "72  100000000  100      BFS-SA: Building  8.559637\n",
      "73  100000000  100                DaC-SP  0.000000\n",
      "74  100000000  100                Parlay  0.000000\n",
      "other-min=8.595278\n",
      "8.559637\n",
      "here1 = 8.6\n",
      "here2 = 8.6\n",
      "0.035641000000000034\n",
      "here1 = 0.04\n",
      "here2 = .04\n",
      "df_k\n",
      "            N     K          Algorithm      Time\n",
      "75  100000000  1000  BFS-B-Hash: Query  0.076742\n",
      "76  100000000  1000    BFS-Hash: Query  0.079059\n",
      "77  100000000  1000      BFS-SA: Query  8.460535\n",
      "78  100000000  1000             DaC-SP  0.000000\n",
      "79  100000000  1000             Parlay  0.000000\n",
      "df_k2\n",
      "            N     K             Algorithm      Time\n",
      "75  100000000  1000  BFS-B-Hash: Building  0.023928\n",
      "76  100000000  1000    BFS-Hash: Building  0.050964\n",
      "77  100000000  1000      BFS-SA: Building  8.403000\n",
      "78  100000000  1000                DaC-SP  0.000000\n",
      "79  100000000  1000                Parlay  0.000000\n",
      "other-min=8.460535\n",
      "8.403\n",
      "here1 = 8.4\n",
      "here2 = 8.4\n",
      "0.05753499999999967\n",
      "here1 = 0.06\n",
      "here2 = .06\n",
      "df_k\n",
      "            N      K          Algorithm      Time\n",
      "80  100000000  10000  BFS-B-Hash: Query  0.625167\n",
      "81  100000000  10000    BFS-Hash: Query  0.538302\n",
      "82  100000000  10000      BFS-SA: Query  7.998512\n",
      "83  100000000  10000             DaC-SP  0.000000\n",
      "84  100000000  10000             Parlay  0.000000\n",
      "df_k2\n",
      "            N      K             Algorithm      Time\n",
      "80  100000000  10000  BFS-B-Hash: Building  0.019977\n",
      "81  100000000  10000    BFS-Hash: Building  0.052590\n",
      "82  100000000  10000      BFS-SA: Building  7.586714\n",
      "83  100000000  10000                DaC-SP  0.000000\n",
      "84  100000000  10000                Parlay  0.000000\n",
      "other-min=7.998512\n",
      "7.586714\n",
      "here1 = 7.6\n",
      "here2 = 7.6\n",
      "0.4117980000000001\n",
      "here1 = 0.41\n",
      "here2 = .41\n",
      "df_k\n",
      "            N       K          Algorithm       Time\n",
      "85  100000000  100000  BFS-B-Hash: Query  11.819025\n",
      "86  100000000  100000    BFS-Hash: Query   9.456895\n",
      "87  100000000  100000      BFS-SA: Query  16.533616\n",
      "88  100000000  100000             DaC-SP   0.000000\n",
      "89  100000000  100000             Parlay   0.000000\n",
      "df_k2\n",
      "            N       K             Algorithm      Time\n",
      "85  100000000  100000  BFS-B-Hash: Building  0.018890\n",
      "86  100000000  100000    BFS-Hash: Building  0.074400\n",
      "87  100000000  100000      BFS-SA: Building  6.611497\n",
      "88  100000000  100000                DaC-SP  0.000000\n",
      "89  100000000  100000                Parlay  0.000000\n",
      "other-min=16.533616\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n",
      "<ipython-input-1-f963fe113f08>:134: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use(['seaborn-dark', 'seaborn-paper'])\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "size=1000000000\n",
      "[1, 10, 100, 1000, 10000, 100000]\n",
      "df_k\n",
      "             N  K          Algorithm        Time\n",
      "90  1000000000  1  BFS-B-Hash: Query    0.200104\n",
      "91  1000000000  1    BFS-Hash: Query    0.500287\n",
      "92  1000000000  1      BFS-SA: Query  122.703934\n",
      "93  1000000000  1             DaC-SP   40.161932\n",
      "94  1000000000  1             Parlay    0.000000\n",
      "df_k2\n",
      "             N  K             Algorithm        Time\n",
      "90  1000000000  1  BFS-B-Hash: Building    0.200060\n",
      "91  1000000000  1    BFS-Hash: Building    0.500263\n",
      "92  1000000000  1      BFS-SA: Building  122.178085\n",
      "93  1000000000  1                DaC-SP   40.161932\n",
      "94  1000000000  1                Parlay    0.000000\n",
      "other-min=40.161932\n",
      "122.178085\n",
      "here1 = 122\n",
      "here2 = 122\n",
      "0.525849000000008\n",
      "here1 = 0.53\n",
      "here2 = .53\n",
      "40.161932\n",
      "here1 = 40\n",
      "here2 = 40\n",
      "df_k\n",
      "             N   K          Algorithm        Time\n",
      "95  1000000000  10  BFS-B-Hash: Query    0.203571\n",
      "96  1000000000  10    BFS-Hash: Query    0.501818\n",
      "97  1000000000  10      BFS-SA: Query  117.941520\n",
      "98  1000000000  10             DaC-SP    0.000000\n",
      "99  1000000000  10             Parlay    0.000000\n",
      "df_k2\n",
      "             N   K             Algorithm        Time\n",
      "95  1000000000  10  BFS-B-Hash: Building    0.202829\n",
      "96  1000000000  10    BFS-Hash: Building    0.501463\n",
      "97  1000000000  10      BFS-SA: Building  117.387510\n",
      "98  1000000000  10                DaC-SP    0.000000\n",
      "99  1000000000  10                Parlay    0.000000\n",
      "other-min=117.94152\n",
      "117.38751\n",
      "here1 = 117\n",
      "here2 = 117\n",
      "0.554009999999991\n",
      "here1 = 0.55\n",
      "here2 = .55\n",
      "df_k\n",
      "              N    K          Algorithm        Time\n",
      "100  1000000000  100  BFS-B-Hash: Query    0.213953\n",
      "101  1000000000  100    BFS-Hash: Query    0.500579\n",
      "102  1000000000  100      BFS-SA: Query  111.959882\n",
      "103  1000000000  100             DaC-SP    0.000000\n",
      "104  1000000000  100             Parlay    0.000000\n",
      "df_k2\n",
      "              N    K             Algorithm        Time\n",
      "100  1000000000  100  BFS-B-Hash: Building    0.207154\n",
      "101  1000000000  100    BFS-Hash: Building    0.498033\n",
      "102  1000000000  100      BFS-SA: Building  111.471082\n",
      "103  1000000000  100                DaC-SP    0.000000\n",
      "104  1000000000  100                Parlay    0.000000\n",
      "other-min=111.959882\n",
      "111.471082\n",
      "here1 = 111\n",
      "here2 = 111\n",
      "0.4887999999999977\n",
      "here1 = 0.49\n",
      "here2 = .49\n",
      "df_k\n",
      "              N     K          Algorithm        Time\n",
      "105  1000000000  1000  BFS-B-Hash: Query    0.268194\n",
      "106  1000000000  1000    BFS-Hash: Query    0.542728\n",
      "107  1000000000  1000      BFS-SA: Query  105.552143\n",
      "108  1000000000  1000             DaC-SP    0.000000\n",
      "109  1000000000  1000             Parlay    0.000000\n",
      "df_k2\n",
      "              N     K             Algorithm        Time\n",
      "105  1000000000  1000  BFS-B-Hash: Building    0.200403\n",
      "106  1000000000  1000    BFS-Hash: Building    0.507506\n",
      "107  1000000000  1000      BFS-SA: Building  104.830451\n",
      "108  1000000000  1000                DaC-SP    0.000000\n",
      "109  1000000000  1000                Parlay    0.000000\n",
      "other-min=105.552143\n",
      "104.830451\n",
      "here1 = 105\n",
      "here2 = 105\n",
      "0.7216920000000044\n",
      "here1 = 0.72\n",
      "here2 = .72\n",
      "df_k\n",
      "              N      K          Algorithm       Time\n",
      "110  1000000000  10000  BFS-B-Hash: Query   0.978234\n",
      "111  1000000000  10000    BFS-Hash: Query   1.016949\n",
      "112  1000000000  10000      BFS-SA: Query  98.597811\n",
      "113  1000000000  10000             DaC-SP   0.000000\n",
      "114  1000000000  10000             Parlay   0.000000\n",
      "df_k2\n",
      "              N      K             Algorithm       Time\n",
      "110  1000000000  10000  BFS-B-Hash: Building   0.200869\n",
      "111  1000000000  10000    BFS-Hash: Building   0.499564\n",
      "112  1000000000  10000      BFS-SA: Building  97.702316\n",
      "113  1000000000  10000                DaC-SP   0.000000\n",
      "114  1000000000  10000                Parlay   0.000000\n",
      "other-min=98.597811\n",
      "97.702316\n",
      "here1 = 98\n",
      "here2 = 98\n",
      "0.8954949999999968\n",
      "here1 = 0.9\n",
      "here2 = .9\n",
      "df_k\n",
      "              N       K          Algorithm        Time\n",
      "115  1000000000  100000  BFS-B-Hash: Query   14.649340\n",
      "116  1000000000  100000    BFS-Hash: Query   11.979873\n",
      "117  1000000000  100000      BFS-SA: Query  102.286303\n",
      "118  1000000000  100000             DaC-SP    0.000000\n",
      "119  1000000000  100000             Parlay    0.000000\n",
      "df_k2\n",
      "              N       K             Algorithm       Time\n",
      "115  1000000000  100000  BFS-B-Hash: Building   0.197473\n",
      "116  1000000000  100000    BFS-Hash: Building   0.583733\n",
      "117  1000000000  100000      BFS-SA: Building  90.159859\n",
      "118  1000000000  100000                DaC-SP   0.000000\n",
      "119  1000000000  100000                Parlay   0.000000\n",
      "other-min=102.286303\n",
      "90.159859\n",
      "here1 = 90\n",
      "here2 = 90\n",
      "12.126444000000006\n",
      "here1 = 12\n",
      "here2 = 12\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 792x108 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 460.8x316.8 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 792x108 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 460.8x316.8 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 792x108 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 460.8x316.8 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 792x108 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 460.8x316.8 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 792x108 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 460.8x316.8 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 792x108 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#!python3\n",
    "import csv\n",
    "import sys\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import math\n",
    "\n",
    "plt.rcParams['ps.useafm'] = True\n",
    "plt.rcParams['pdf.use14corefonts'] = True\n",
    "plt.rcParams['text.usetex'] = True\n",
    "\n",
    "def float_or_na(s):\n",
    "    if (s == \"NA\"):\n",
    "        return 0\n",
    "    else:\n",
    "        return float(s)\n",
    "\n",
    "# input: csv data as triples of (tag, test_name, running_time)\n",
    "data = []\n",
    "data2 = []\n",
    "min_times = {}\n",
    "with open(\"./synthetic.csv\", 'r') as csvfile:\n",
    "    reader = csv.reader(csvfile, delimiter=',')\n",
    "    for row in reader:\n",
    "        n = int(row[0])\n",
    "        k = int(row[1])\n",
    "        parlay = float_or_na(row[2])\n",
    "        hash_build = float(row[3])\n",
    "        hash_query = float(row[4])-hash_build\n",
    "        block_build = float(row[5])\n",
    "        block_query = float(row[6])-block_build\n",
    "        sa_build = float(row[7])\n",
    "        sa_query = float(row[8])-sa_build\n",
    "        dac_mm = float_or_na(row[9])\n",
    "\n",
    "        data.append([n, k, \"BFS-B-Hash: Query\", block_build + block_query])\n",
    "        data.append([n, k, \"BFS-Hash: Query\", hash_build + hash_query])\n",
    "        data.append([n, k, \"BFS-SA: Query\", sa_build + sa_query])\n",
    "        data.append([n, k, \"DaC-SP\", dac_mm])\n",
    "        data.append([n, k, \"Parlay\", parlay])\n",
    "\n",
    "        data2.append([n, k, \"BFS-B-Hash: Building\", block_build])\n",
    "        data2.append([n, k, \"BFS-Hash: Building\", hash_build])\n",
    "        data2.append([n, k, \"BFS-SA: Building\", sa_build])\n",
    "        data2.append([n, k, \"DaC-SP\", dac_mm])\n",
    "        data2.append([n, k, \"Parlay\", parlay])\n",
    "\n",
    "full_df = pd.DataFrame(data, columns = ['N', 'K', 'Algorithm', 'Time'])\n",
    "full_df2 = pd.DataFrame(data2, columns = ['N', 'K', 'Algorithm', 'Time'])\n",
    "\n",
    "full_df = full_df.sort_values(by=[\"N\", \"K\"])\n",
    "full_df2 = full_df2.sort_values(by=[\"N\", \"K\"])\n",
    "\n",
    "def setnumformat(x):\n",
    "    print(x)\n",
    "    if (x < 0.1):\n",
    "        st = '{:.2f}'.format(x)\n",
    "    else:\n",
    "        if (x>100):\n",
    "            st = '{:.3g}'.format(x)\n",
    "        else:\n",
    "            st = '{:.2g}'.format(x)\n",
    "    print(\"here1 = \" + st)\n",
    "    if st[0] == '0':\n",
    "        st = st[1:]\n",
    "    print(\"here2 = \" + st)\n",
    "    return st\n",
    "  \n",
    "\n",
    "def show_values_on_bars(axs, df, ct):\n",
    "    def _show_on_single_plot(ax, df, ct):\n",
    "        for p in ax.patches:\n",
    "            _x = (p.get_x()+p.get_width() / 2)\n",
    "            total_time = df.iloc[ct]['Time']\n",
    "            building_time = df2.iloc[ct]['Time']\n",
    "            if (total_time > y_max):\n",
    "                if df.iloc[ct]['Algorithm'] == \"BFS-B-Hash: Query\" or df.iloc[ct]['Algorithm'] == \"BFS-Hash: Query\" or df.iloc[ct]['Algorithm'] == \"BFS-SA: Query\":\n",
    "                    building_time = df_k2.iloc[ct]['Time']\n",
    "                    query_time = total_time-building_time\n",
    "                    #value = '{:.2g}'.format(building_time) + \"$+$\" '{:.2g}'.format(query_time)\n",
    "                    value = setnumformat(building_time) + \"$+$\" + setnumformat(query_time)\n",
    "                else:\n",
    "                    #value = '{:.2g}'.format(total_time)\n",
    "                    value = setnumformat(total_time)\n",
    "\n",
    "                _y = y_max * 0.15\n",
    "                ct = ct + 1\n",
    "                ax.text(_x, _y, value, ha=\"center\", color='lightcyan', rotation = 90, fontsize=\"12\")\n",
    "            else:\n",
    "                if (total_time == float(0)):\n",
    "                    value = \"x\"\n",
    "                    _y = 0\n",
    "                    ax.text(_x, _y, value, ha=\"center\", color='darkred', fontsize=\"15\")\n",
    "                ct = ct + 1\n",
    "\n",
    "    if isinstance(axs, np.ndarray):\n",
    "        for idx, ax in np.ndenumerate(axs):\n",
    "            _show_on_single_plot(ax, df, ct)\n",
    "    else:\n",
    "        _show_on_single_plot(axs, df, ct)\n",
    "\n",
    "sizes = full_df[\"N\"]\n",
    "print(set(sizes))\n",
    "\n",
    "def getmathformat(x):\n",
    "    st = str(x)\n",
    "    if (str(x) == '1000000000'):\n",
    "        st = \"$10^9$\"\n",
    "    if (str(x) == '100000000'):\n",
    "        st = \"$10^8$\"\n",
    "    if (str(x) == '10000000'):\n",
    "        st = \"$10^7$\"\n",
    "    if (str(x) == '1000000'):\n",
    "        st = \"$10^6$\"  \n",
    "    if (str(x) == '100000'):\n",
    "        st = \"$10^5$\"  \n",
    "    if (str(x) == '10000'):\n",
    "        st = \"$10^4$\"  \n",
    "    if (str(x) == '1000'):\n",
    "        st = \"$10^3$\"  \n",
    "    if (str(x) == '100'):\n",
    "        st = \"$10^2$\"  \n",
    "    return st\n",
    "\n",
    "\n",
    "for size in set(sizes):\n",
    "    df = full_df.loc[full_df[\"N\"] == size]\n",
    "    df2 = full_df2.loc[full_df2[\"N\"] == size]\n",
    "    plt.figure()\n",
    "    sns.set(font_scale=1)\n",
    "    plt.style.use(['seaborn-dark', 'seaborn-paper'])\n",
    "    #set_style()\n",
    "    pal_sets = sns.color_palette(\"viridis_r\", n_colors=10)\n",
    "    # pal = sns.color_palette(\"blend:#7AB,#9f9b9a\", n_colors=5)\n",
    "    # pal2 = sns.color_palette(\"blend:#008080,#cd7f32\", n_colors=5)\n",
    "    # pal2 = [\"#a1cfe6\",\"#914e75\",\"#b88d00\",\"#918fc2\",\"#749e79\"] #light\n",
    "    # pal = [\"#1c6884\",\"#ede0e7\",\"#eed7b1\",\"#edecf5\",\"#e7eee8\"] #dark\n",
    "    pal = []\n",
    "    pal2 = []\n",
    "    for i in range(0, 5):\n",
    "        pal.append(pal_sets[2* i])\n",
    "        pal2.append(pal_sets[i * 2 + 1])\n",
    "    \n",
    "\n",
    "\n",
    "    ks = sorted(set(df[\"K\"]))\n",
    "    num_k = len(ks)\n",
    "    print(\"size=\" + str(size))\n",
    "    print(ks)\n",
    "    fig, axes = plt.subplots(1, 6, figsize=(11,1.5))\n",
    "\n",
    "    for idx, k in enumerate(ks):\n",
    "        df_k = df.loc[df[\"K\"] == k]\n",
    "        df_k2 = df2.loc[df2[\"K\"] == k]\n",
    "        print(\"df_k\")\n",
    "        print(df_k)\n",
    "        print(\"df_k2\")\n",
    "        print(df_k2)\n",
    "        times = df_k.loc[(df_k[\"N\"] == size) & ((df_k[\"Algorithm\"] == \"BFS-Hash: Query\") | (df_k[\"Algorithm\"] == \"BFS-B-Hash: Query\"))][\"Time\"]\n",
    "        all_times = df_k.loc[(df_k[\"N\"] == size) & ((df_k[\"Algorithm\"] == \"BFS-SA: Query\") | (df_k[\"Algorithm\"] == \"DaC-SP\") | (df_k[\"Algorithm\"] == \"Parlay\"))][\"Time\"]\n",
    "        all_times = filter(lambda x: x > 0, all_times)\n",
    "        max_time = max(times)\n",
    "        other_time_min = min(all_times)\n",
    "        print(\"other-min=\" + str(other_time_min))\n",
    "        y_max = max_time * 1.5\n",
    "        if other_time_min < y_max * 2.5:\n",
    "            y_max = max(y_max, other_time_min * 1.1)\n",
    "        g = sns.barplot(ax=axes[idx], x='K', y='Time', hue='Algorithm', data=df_k, palette=pal, edgecolor=\".3\")\n",
    "        g.set(xlabel=None, ylabel=None)\n",
    "        axes[idx].set_ylim(0, y_max)\n",
    "        axes[idx].legend([],[], frameon=False)\n",
    "\n",
    "        ct = 0\n",
    "        show_values_on_bars(axes[idx], df_k, ct)\n",
    "        for p in axes[idx].patches:\n",
    "            w = p.get_width()\n",
    "\n",
    "        g = sns.barplot(ax=axes[idx], x='K', y='Time', hue='Algorithm', data=df_k2, palette=pal2, edgecolor=\"0.3\")\n",
    "        g.set(xlabel=None, ylabel=None)\n",
    "        axes[idx].set_ylim(0, y_max)\n",
    "        axes[idx].legend([],[], frameon=False)\n",
    "        \n",
    "        axes[idx].tick_params('y', labelsize=14)\n",
    "        \n",
    "        #for p in axes[idx].patches:\n",
    "        #    p.set_width(w)\n",
    "        \n",
    "        \"\"\"\n",
    "        if (str(size) == '1000000000'):\n",
    "            plt.sca(axes[idx])\n",
    "            axes[idx].tick_params('x', labelsize=14)\n",
    "            plt.xticks([0], ['k=' + str(k)])\n",
    "            #axes[idx].set(xlabel='x-label', ylabel='y-label')\n",
    "            #axes[idx].legend([g[0]],[\"a\"], frameon=False)\n",
    "        else:\n",
    "            #axes[idx].tick_params('x', labelsize=0)\n",
    "            plt.sca(axes[idx])\n",
    "            plt.xticks([])\n",
    "        \"\"\"\n",
    "        if (int(str(size)) > 3):\n",
    "            plt.sca(axes[idx])\n",
    "            axes[idx].tick_params('x', labelsize=14)\n",
    "            plt.xticks([0], ['n=' + getmathformat(size) + '  k=' + getmathformat(k)])\n",
    "        if (str(size) == '0'):\n",
    "            st = \"\"\n",
    "            kk = int(str(k))\n",
    "            if kk > 4:\n",
    "                st = \"Wiki v\"\n",
    "                kk = kk-4\n",
    "            else: \n",
    "                st = \"Linux v\"\n",
    "                kk = kk-1\n",
    "            plt.sca(axes[idx])\n",
    "            axes[idx].tick_params('x', labelsize=14)\n",
    "            print(\"st=\" + st)\n",
    "            plt.xticks([0], [st + str(kk)])\n",
    "        if (str(size) == '1'):\n",
    "            st = \"DNA Pair \"\n",
    "            kk = int(str(k))\n",
    "            kk = kk-1\n",
    "            plt.sca(axes[idx])\n",
    "            axes[idx].tick_params('x', labelsize=14)\n",
    "            plt.xticks([0], [st + str(kk)])\n",
    "\n",
    "        \n",
    "    if num_k == 3:\n",
    "        axes[3].axis('off')\n",
    "        axes[4].axis('off')\n",
    "        axes[5].axis('off')\n",
    "        handles, labels = axes[0].get_legend_handles_labels()\n",
    "        labels_out = labels[: 8]\n",
    "    # subfigs[1,1].legend(handles, labels, loc = (0.1, 0.1), ncol=2, fontsize = 15)\n",
    "        legend1 = plt.legend(handles, labels_out, bbox_to_anchor=(5.3,1.2), fontsize=14, frameon=False, ncol=2)\n",
    "        # legend1 = plt.legend(bbox_to_anchor=(5.3,1.2), fontsize=14, frameon=False,ncol=2)\n",
    "        plt.gca().add_artist(legend1)\n",
    "        \n",
    "    plt.subplots_adjust(wspace = 0.5, hspace = 0)\n",
    "        #plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=None, hspace=None)\n",
    "        #fig.supxlabel(\"Number of edits\")\n",
    "        #fig.supylabel(\"Time (s)\")\n",
    "\n",
    "        #plt.text(-9, 5, st, fontsize=15)\n",
    "\n",
    "    fig.tight_layout()\n",
    "    plt.savefig(\"output/synthetic/\" + str(size) + \".pdf\")\n",
    "\n",
    "    plt.clf()\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['BFS-B-Hash: Query',\n",
       " 'BFS-Hash: Query',\n",
       " 'BFS-SA: Query',\n",
       " 'BFS-B-Hash: Building',\n",
       " 'BFS-Hash: Building',\n",
       " 'BFS-SA: Building',\n",
       " 'DaC-SP',\n",
       " 'Parlay']"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "labels_out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['Parlay',\n",
       " 'BFS-B-Hash: Building',\n",
       " 'BFS-Hash: Building',\n",
       " 'BFS-SA: Building',\n",
       " 'DaC-SP',\n",
       " 'Parlay']"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "labels[4:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'plt' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[1;32mIn[1], line 1\u001b[0m\n\u001b[1;32m----> 1\u001b[0m plt\u001b[39m.\u001b[39msubplots_adjust(wspace \u001b[39m=\u001b[39m \u001b[39m0.5\u001b[39m, hspace \u001b[39m=\u001b[39m \u001b[39m0\u001b[39m)\n\u001b[0;32m      2\u001b[0m     \u001b[39m#plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=None, hspace=None)\u001b[39;00m\n\u001b[0;32m      3\u001b[0m     \u001b[39m#fig.supxlabel(\"Number of edits\")\u001b[39;00m\n\u001b[0;32m      4\u001b[0m     \u001b[39m#fig.supylabel(\"Time (s)\")\u001b[39;00m\n\u001b[0;32m      5\u001b[0m \n\u001b[0;32m      6\u001b[0m     \u001b[39m#plt.text(-9, 5, st, fontsize=15)\u001b[39;00m\n\u001b[0;32m      8\u001b[0m fig\u001b[39m.\u001b[39mtight_layout()\n",
      "\u001b[1;31mNameError\u001b[0m: name 'plt' is not defined"
     ]
    }
   ],
   "source": [
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.16"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "6520f6b7faec38702697b80a5d824348477b3a2ffaa31b47b455fd1de53943ec"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/speedup.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

def float_or_na(s):
    if (s == "NA"):
        return 0
    else:
        return float(s)

# input: csv data as triples of (tag, test_name, running_time)
data = []
min_times = {}
with open(sys.argv[1], 'r') as csvfile:
    reader = csv.reader(csvfile, delimiter=',')
    for row in reader:
        n = int(row[0])
        k = int(row[1])
        hash_build = float(row[2])
        hash_query = float(row[3])
        hash_all = float(row[4])
        block_build = float(row[5])
        block_query = float(row[6])
        block_all = float(row[7])
        sa_build = float(row[8])
        sa_query = float(row[9])
        sa_all = float(row[10])
        dac_mm = float_or_na(row[11])

        data.append([n, k, "BFS-Hash", "Preprocess", hash_build])
        data.append([n, k, "BFS-Hash", "BFS", hash_query])
        data.append([n, k, "BFS-Hash", "All", hash_all])
        data.append([n, k, "BFS-B-Hash", "Preprocess", block_build])
        data.append([n, k, "BFS-B-Hash", "BFS", block_query])
        data.append([n, k, "BFS-B-Hash", "All", block_all])
        data.append([n, k, "BFS-SA", "Preprocess", sa_build])
        data.append([n, k, "BFS-SA", "BFS", sa_query])
        data.append([n, k, "BFS-SA", "All", sa_all])
        data.append([n, k, "DaC-SP",  "DaC-SP", dac_mm])

full_df = pd.DataFrame(data, columns = ['N', 'K', 'Algorithm', 'Step', 'Speedup'])

full_df = full_df.sort_values(by=["N", "K"])

def show_values_on_bars(axs, df, ct):
    def _show_on_single_plot(ax, df, ct):
        for p in ax.patches:
            _x = (p.get_x()+p.get_width() / 2)
            total_time = df.iloc[ct]['Speedup']
            if (total_time == float(0)):
                value = "x"
                _y = 0
                ax.text(_x, _y, value, ha="center", color='darkred', fontsize="15")
            ct = ct + 1

    if isinstance(axs, np.ndarray):
        for idx, ax in np.ndenumerate(axs):
            _show_on_single_plot(ax, df, ct)
    else:
        _show_on_single_plot(axs, df, ct)

sizes = set(full_df["N"])
print(sizes)

plt.figure()
sns.set(font_scale=1)
plt.style.use(['seaborn-dark', 'seaborn-paper'])
pal = sns.color_palette("viridis_r", 20)

fig, axes = plt.subplots(len(sizes), 1, figsize=(2,3))
for idx, size in enumerate(sizes):
    df = full_df.loc[full_df["N"] == size]
    #set_style()


    times = df["Speedup"]
    max_time = max(times)
    y_max = max_time * 1.1
    g = sns.barplot(ax=axes[idx], x='Algorithm', y='Speedup', hue='Step', data=df, palette=pal, edgecolor=".2")
    g.set(xlabel=None)
    g.set(ylabel=None)
    axes[idx].set_ylim(0, y_max)
    axes[idx].legend([],[], frameon=False)
    axes[idx].tick_params(axis='both', which='major', labelsize=14)

    # ct = 0
    # print(df)
    # show_values_on_bars(axes[idx], df, ct)

# handles, labels = axes[0].get_legend_handles_labels()
# fig.legend(handles, labels, loc = (0.1, 0.1), ncol=1, fontsize = 15, frameon=True, facecolor="White")
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', ncol=5, fontsize=10)
print(labels)
print(handles)



# plt.tight_layout()
# plt.show()
width = 10
height = 6
fig.set_size_inches(width, height)
plt.savefig("output/speedup/speedup.pdf")

plt.clf()



==> figures/synthetic.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math
from matplotlib.font_manager import FontProperties


plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


def float_or_na(s):
    if (s == "NA"):
        return 0
    else:
        return float(s)


# input: csv data as triples of (tag, test_name, running_time)
data = []
data2 = []
min_times = {}
with open(sys.argv[1], 'r') as csvfile:
    reader = csv.reader(csvfile, delimiter=',')
    for row in reader:
        n = int(row[0])
        k = int(row[1])
        parlay = float_or_na(row[2])
        hash_build = float(row[3])
        hash_query = float(row[4])-hash_build
        block_build = float(row[5])
        block_query = float(row[6])-block_build
        sa_build = float(row[7])
        sa_query = float(row[8])-sa_build
        dac_mm = float_or_na(row[9])

        data.append([n, k, "BFS-B-Hash: Query", block_build + block_query])
        data.append([n, k, "BFS-Hash: Query", hash_build + hash_query])
        data.append([n, k, "BFS-SA: Query", sa_build + sa_query])
        data.append([n, k, "DaC-SD", dac_mm])
        data.append([n, k, "ParlayLib", parlay])

        data2.append([n, k, "BFS-B-Hash: Building", block_build])
        data2.append([n, k, "BFS-Hash: Building", hash_build])
        data2.append([n, k, "BFS-SA: Building", sa_build])
        data2.append([n, k, "DaC-SD", dac_mm])
        data2.append([n, k, "ParlayLib", parlay])

full_df = pd.DataFrame(data, columns=['N', 'K', 'Algorithm', 'Time'])
full_df2 = pd.DataFrame(data2, columns=['N', 'K', 'Algorithm', 'Time'])

full_df = full_df.sort_values(by=["N", "K"])
full_df2 = full_df2.sort_values(by=["N", "K"])


def setnumformat(x):
    print(x)
    if (x < 0.001):
        st = '{:.4f}'.format(x)
    elif (x < 0.01):
        st = '{:.3f}'.format(x)
    elif (x < 0.1):
        st = '{:.2f}'.format(x)
    else:
        if (x > 100):
            st = '{:.3g}'.format(x)
        else:
            st = '{:.2g}'.format(x)
    print("here1 = " + st)
    if st[0] == '0':
        st = st[1:]
    print("here2 = " + st)
    return st


def show_values_on_bars(axs, df, ct):
    def _show_on_single_plot(ax, df, ct):
        fp = FontProperties(family='DejaVu Sans', weight='bold')
        for p in ax.patches:
            _x = (p.get_x()+p.get_width() / 2)
            total_time = df.iloc[ct]['Time']
            building_time = df2.iloc[ct]['Time']
            if (total_time > y_max):
                if df.iloc[ct]['Algorithm'] == "BFS-B-Hash: Query" or df.iloc[ct]['Algorithm'] == "BFS-Hash: Query" or df.iloc[ct]['Algorithm'] == "BFS-SA: Query":
                    building_time = df_k2.iloc[ct]['Time']
                    query_time = total_time-building_time
                    # value = '{:.2g}'.format(building_time) + "$+$" '{:.2g}'.format(query_time)
                    value = setnumformat(building_time) + \
                        "$+$" + setnumformat(query_time)
                else:
                    # value = '{:.2g}'.format(total_time)
                    value = setnumformat(total_time)

                _y = y_max * 0.15
                ct = ct + 1
                ax.text(_x, _y, value, ha="center",
                        color='white', rotation=90, fontsize="13.5", font="Lucida Console Bold")
            else:
                if (total_time == float(0)):
                    value = "x"
                    _y = 0
                    ax.text(_x, _y, value, ha="center",
                            color='darkred', fontsize="15", font="DejaVu Sans Bold")
                ct = ct + 1

    if isinstance(axs, np.ndarray):
        for idx, ax in np.ndenumerate(axs):
            _show_on_single_plot(ax, df, ct)
    else:
        _show_on_single_plot(axs, df, ct)


sizes = full_df["N"]
print(set(sizes))


def getmathformat(x):
    st = str(x)
    if (str(x) == '1000000000'):
        st = "$10^9$"
    if (str(x) == '100000000'):
        st = "$10^8$"
    if (str(x) == '10000000'):
        st = "$10^7$"
    if (str(x) == '1000000'):
        st = "$10^6$"
    if (str(x) == '100000'):
        st = "$10^5$"
    if (str(x) == '10000'):
        st = "$10^4$"
    if (str(x) == '1000'):
        st = "$10^3$"
    if (str(x) == '100'):
        st = "$10^2$"
    return st


for size in set(sizes):
    df = full_df.loc[full_df["N"] == size]
    df2 = full_df2.loc[full_df2["N"] == size]
    plt.figure()
    sns.set(font_scale=1)
    plt.style.use(['seaborn-white', 'seaborn-paper'])
    #pal = ["#ED979D", "#D0BFDB", "#EEE1A8", "#33B065", "#5E81DA"]
    #pal2 = ["#E25863", "#B093C3", "#CAAB26", "#33B065", "#5E81DA"]
    color_map0 = list(sns.color_palette('tab10'))
    color_map1 = list(sns.color_palette('tab20'))
    color_map2 = list(sns.color_palette('tab20c'))
    cm3 = list(sns.color_palette("Set2"))
    cm4 = list(sns.color_palette("husl", 8))
    pal2 = [color_map0[2],cm3[1], cm4[5], color_map2[13],cm3[7]]
    pal = [color_map1[5],color_map2[7], color_map2[3], color_map2[13],cm3[7]]
    ks = sorted(set(df["K"]))
    num_k = len(ks)
    print("size=" + str(size))
    print(ks)
    fig, axes = plt.subplots(1, 6, figsize=(11, 1.5))

    for idx, k in enumerate(ks):
        df_k = df.loc[df["K"] == k]
        df_k2 = df2.loc[df2["K"] == k]
        print("df_k")
        print(df_k)
        print("df_k2")
        print(df_k2)
        times = df_k.loc[(df_k["N"] == size) & (
            (df_k["Algorithm"] == "BFS-Hash: Query") | (df_k["Algorithm"] == "BFS-B-Hash: Query"))]["Time"]
        all_times = df_k.loc[(df_k["N"] == size) & ((df_k["Algorithm"] == "BFS-SA: Query") | (
            df_k["Algorithm"] == "DaC-SD") | (df_k["Algorithm"] == "ParlayLib"))]["Time"]
        all_times = filter(lambda x: x > 0, all_times)
        max_time = max(times)
        other_time_min = min(all_times)
        print("other-min=" + str(other_time_min))
        y_max = max_time * 1.5
        if other_time_min < y_max * 2.5:
            y_max = max(y_max, other_time_min * 1.1)
        g = sns.barplot(ax=axes[idx], x='K', y='Time',
                        hue='Algorithm', data=df_k, palette=pal, edgecolor=".3")
        g.set(xlabel=None, ylabel=None)

        axes[idx].set_ylim(0, y_max)
        axes[idx].legend([], [], frameon=False)

        ct = 0
        show_values_on_bars(axes[idx], df_k, ct)
        for p in axes[idx].patches:
            w = p.get_width()

        g = sns.barplot(ax=axes[idx], x='K', y='Time', hue='Algorithm',
                        data=df_k2, palette=pal2, edgecolor="0.3",saturation=1)
        g.set(xlabel=None, ylabel=None)
        axes[idx].set_ylim(0, y_max)
        axes[idx].legend([], [], frameon=False)

        axes[idx].tick_params('y', labelsize=14)

        # for p in axes[idx].patches:
        #    p.set_width(w)

        """
        if (str(size) == '1000000000'):
            plt.sca(axes[idx])
            axes[idx].tick_params('x', labelsize=14)
            plt.xticks([0], ['k=' + str(k)])
            #axes[idx].set(xlabel='x-label', ylabel='y-label')
            #axes[idx].legend([g[0]],["a"], frameon=False)
        else:
            #axes[idx].tick_params('x', labelsize=0)
            plt.sca(axes[idx])
            plt.xticks([])
        """
        if (int(str(size)) > 3):
            plt.sca(axes[idx])
            axes[idx].tick_params('x', labelsize=14)
            plt.xticks([0], ['n=' + getmathformat(size) +
                       '  k=' + getmathformat(k)])
        if (str(size) == '0'):
            st = ""
            kk = int(str(k))
            if kk > 4:
                st = "Linux v"
                kk = kk-4
            else:
                st = "Wiki v"
                kk = kk-1
            plt.sca(axes[idx])
            axes[idx].tick_params('x', labelsize=14)
            print("st=" + st)
            plt.xticks([0], [st + str(kk)])
        if (str(size) == '1'):
            st = "DNA "
            kk = int(str(k))
            kk = kk-1
            plt.sca(axes[idx])
            axes[idx].tick_params('x', labelsize=14)
            plt.xticks([0], [st + str(kk)])

    if num_k == 3:
        axes[3].axis('off')
        axes[4].axis('off')
        axes[5].axis('off')
        handles, labels = axes[0].get_legend_handles_labels()
        labels = labels[: 8]
        # plt.legend([handles[idx] for idx in order],[labels[idx] for idx in order])
        # order = [5, 0, 6, 1, 7, 2, 3, 4]
        order = [5, 6, 7, 3, 0, 1, 2, 4]
    # subfigs[1,1].legend(handles, labels, loc = (0.1, 0.1), ncol=2, fontsize = 15)
        legend1 = plt.legend([handles[idx] for idx in order], [
                             labels[idx] for idx in order], bbox_to_anchor=(5.3, 1.2), fontsize=14, frameon=False, ncol=2)
        # legend1 = plt.legend(bbox_to_anchor=(5.3,1.2), fontsize=14, frameon=False,ncol=2)
        plt.gca().add_artist(legend1)
    plt.subplots_adjust(wspace=0.5, hspace=0)
    # plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=None, hspace=None)
    # fig.supxlabel("Number of edits")
    # fig.supylabel("Time (s)")

    # plt.text(-9, 5, st, fontsize=15)

    fig.tight_layout()
    plt.savefig("output/synthetic/" + str(size) + ".pdf")

    plt.clf()

